$N=(2,0)$ AdS$_3$ Solutions of M-theory

We consider the most general solutions of eleven-dimensional supergravity preserving $N=2$ supersymmetry whose metrics are warped products of three-dimensional anti-de Sitter space with an eight-dimensional manifold, focusing on those realising (2,0) superconformal symmetry. We give a set of necessary and sufficient conditions for a solution to be supersymmetric, which can be phrased, in the general case, in terms of a local SU(2) structure and its intrinsic torsion. We show that these supergravity backgrounds always admit a nowhere-vanishing Killing vector field that preserves the solution and encodes the U(1) R-symmetry of the dual field theory. We illustrate our results with examples which have appeared in the literature, including those with SU(4), G$_2$ and SU(3) structures, and discuss new classes of Minkowski solutions.

==> AdS3_N=2_KS_conditions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    711333,      19042]
NotebookOptionsPosition[    655145,      18089]
NotebookOutlinePosition[    655667,      18109]
CellTagsIndexPosition[    655624,      18106]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Killing spinor conditions for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["AdS", "3"], TraditionalForm]],ExpressionUUID->
  "e2ce852c-e6ec-4d9f-ae08-c02ee84e098a"],
 " (2,0) in M-theory using GammaMaP"
}], "Title",
 CellChangeTimes->{{3.765631766530239*^9, 3.765631803434214*^9}, {
  3.8727798669766245`*^9, 
  3.872779884643217*^9}},ExpressionUUID->"bdebd289-f2b1-4f25-9151-\
1824356e9daf"],

Cell[CellGroupData[{

Cell["Load and initialise GammaMaP", "Section",
 CellChangeTimes->{{3.872688796904126*^9, 
  3.8726888075671315`*^9}},ExpressionUUID->"d96c2917-a9ed-4925-aed8-\
4e8bca0572e0"],

Cell[CellGroupData[{

Cell["\<\
Load GammaMaP package - P. Kuusela, \[OpenCurlyDoubleQuote]GammaMaP - A \
Mathematica Package for Clifford Algebras, Gamma Matrices and Spinors\
\[CloseCurlyDoubleQuote],  arXiv: 1905.00429\
\>", "Subsubsection",
 CellChangeTimes->{{3.872688223112155*^9, 3.8726882284812517`*^9}, {
  3.872688810303167*^9, 3.8726888105459394`*^9}, {3.8726906327850466`*^9, 
  3.872690694343935*^9}},ExpressionUUID->"11a66bf0-9d8e-4de9-a448-\
82000ba736c5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "GammaMaP.m"}]}], "Input",
 CellChangeTimes->{{3.847278139058098*^9, 3.847278143081416*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b0fc3b8c-4f39-48fe-bb77-c3f228091975"],

Cell[BoxData[
 TemplateBox[{
  "General", "compat", 
   "\"Combinatorica Graph and Permutations functionality has been superseded \
by preloaded functionality. The package now being loaded may conflict with \
this. Please see the Compatibility Guide for details.\"", 2, 2, 1, 
   24866739614684096320, "Local 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8722439033860383`*^9, 3.872688689437159*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"9e1d9cbe-c120-491b-b87f-0c19e55a355b"],

Cell[BoxData[
 TemplateBox[{
  "Remove", "rmnsm", 
   "\"There are no symbols matching \\\"\\!\\(\\*RowBox[{\\\"\\\\\\\"Global`*\
\\\\\\\"\\\"}]\\)\\\".\"", 2, 2, 2, 24866739614684096320, "Local 2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8722439033860383`*^9, 3.8726886897577996`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"125b1c1c-23a8-4817-b517-b4d79245885f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Set spinor rep with ",
 Cell[BoxData[
  FormBox[
   TemplateBox[Association["boxes" -> FormBox[
       RowBox[{"\[Epsilon]", "\[LongEqual]", "\[Eta]", "\[LongEqual]", "-1"}],
        TraditionalForm], "errors" -> {}, "input" -> "\\epsilon=\\eta=-1", 
     "state" -> "Boxes"],
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "69f6044b-47db-4b36-a793-4b865b4a172d"],
 " in eight Euclidean dimenisons"
}], "Subsubsection",
 CellChangeTimes->{{3.8726882361409564`*^9, 
  3.872688272744005*^9}},ExpressionUUID->"e2d6a6e0-c3d8-4b0f-bd54-\
56b1ba6bff0a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gSetRep", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
      "1"}], "}"}], ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", "False"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gSpinorType", "[", "\"\<Commutative\>\"", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8472782180486565`*^9, 3.847278220481374*^9}, {
  3.8472791687486367`*^9, 3.847279169397935*^9}, {3.872688311051027*^9, 
  3.872688311568431*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"3da6fad9-8f78-48c8-b6fd-0f9712b67816"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gBConvention", "[", "\"\<ToRight\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gCConvention", "[", "\"\<ToRight\>\"", "]"}], ";"}]}], "Input",
 CellChangeTimes->{3.8726883134201317`*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"db494c19-ddd1-4ef8-84e1-2b83a405dd26"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Add some assumptions about reality of fields and the types of spinors\
\>", "Subsubsection",
 CellChangeTimes->{{3.872688281357721*^9, 
  3.8726883028786945`*^9}},ExpressionUUID->"cd996a86-d992-4db6-929b-\
da5add9b43a5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gClearAssumptions", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gAddAssumptions", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Lambda]", "\[Element]", "Reals"}], ",", 
     RowBox[{"\[CapitalDelta]", "\[Element]", "Reals"}], ",", 
     RowBox[{"d\[CapitalDelta]", "\[Element]", "Reals"}], ",", 
     RowBox[{"F", "\[Element]", "Reals"}], ",", 
     RowBox[{"f", "\[Element]", "Reals"}]}], "}"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gAddAssumptions", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"\[Epsilon]1p", ",", 
        RowBox[{"{", "}"}]}], "]"}], "\[Element]", "gMajorana"}], ",", 
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"\[Epsilon]1m", ",", 
        RowBox[{"{", "}"}]}], "]"}], "\[Element]", "gMajorana"}]}], "}"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gAddAssumptions", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"\[Epsilon]2p", ",", 
        RowBox[{"{", "}"}]}], "]"}], "\[Element]", "gMajorana"}], ",", 
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"\[Epsilon]2m", ",", 
        RowBox[{"{", "}"}]}], "]"}], "\[Element]", "gMajorana"}]}], "}"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gAddAssumptions", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]1", ",", 
        RowBox[{"{", "}"}]}], "]"}], "\[Element]", "gMajorana"}], ",", 
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]2", ",", 
        RowBox[{"{", "}"}]}], "]"}], "\[Element]", "gMajorana"}]}], "}"}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8472782416813765`*^9, 3.847278256673418*^9}, {
  3.8472784695376062`*^9, 3.847278472150725*^9}, {3.8472793994211245`*^9, 
  3.847279400220929*^9}, {3.8472795905255537`*^9, 3.847279595730939*^9}, {
  3.847281786050188*^9, 3.8472817885186863`*^9}, {3.847298768515222*^9, 
  3.8472987998676558`*^9}, {3.8617241398237896`*^9, 3.86172415138955*^9}, {
  3.861964998986538*^9, 3.861964999158244*^9}, {3.862412022049885*^9, 
  3.8624120287766175`*^9}, {3.872688294985402*^9, 3.8726882951527886`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"993fdae3-6c6e-4f00-a6b7-b867b129876b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Define some helper functions", "Subsubsection",
 CellChangeTimes->{{3.872694720935311*^9, 
  3.872694723958866*^9}},ExpressionUUID->"e8a27fdd-c143-474f-8c54-\
248b219800b7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "helper", " ", "function", " ", "to", " ", "convert", " ", 
    "\"\<string\>\"", " ", "and", " ", "#", " ", "to", " ", "string", "#", 
    " ", "variable"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"var", "[", 
     RowBox[{"var_", ",", "k_"}], "]"}], ":=", 
    RowBox[{"ToExpression", "@", 
     RowBox[{"StringJoin", "[", 
      RowBox[{"var", ",", 
       RowBox[{"ToString", "[", "k", "]"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "produce", " ", "list", " ", "of", " ", "string", "#", " ", "variables"}],
     " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vars", "[", 
     RowBox[{"vars_", ",", "k_"}], "]"}], ":=", 
    RowBox[{"Array", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"vars", ",", "#"}], "]"}], "&"}], ",", 
      RowBox[{"{", "k", "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vars", "[", 
     RowBox[{"string_", ",", "k1_", ",", "k2_"}], "]"}], ":=", 
    RowBox[{"Array", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"var", "[", 
        RowBox[{"string", ",", "#"}], "]"}], "&"}], ",", 
      RowBox[{"Abs", "[", 
       RowBox[{"k2", "-", "k1", "+", "1"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k1", ",", "k2"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellLabel->
  "In[329]:=",ExpressionUUID->"df87cbc2-9986-4c70-b348-f09d5bc7f099"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["\[Chi]", "\[PlusMinus]"], " ", "KS", " ", "equations"}], 
  TraditionalForm]],ExpressionUUID->"bd93b2db-13ef-42be-a5f0-95115d15769e"]], \
"Section",
 CellChangeTimes->{{3.8619543922441754`*^9, 3.8619543992472906`*^9}, {
  3.8619546143169813`*^9, 
  3.861954615853712*^9}},ExpressionUUID->"4388d811-0d25-4216-8dcb-\
b7ef922ed593"],

Cell[CellGroupData[{

Cell["Killing spinor equations in complex spinor basis", "Subsubsection",
 CellChangeTimes->{{3.872688334944851*^9, 
  3.872688349447598*^9}},ExpressionUUID->"3e1ccdf6-bc33-44ee-862a-\
68dd1fbea6a6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"reldp", "=", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], "*", 
      RowBox[{"gD", "[", 
       RowBox[{
        RowBox[{"{", "\[Mu]", "}"}], ",", "\[CapitalDelta]"}], "]"}], "*", 
      RowBox[{"gTimes", "[", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"{", 
          RowBox[{"u", "[", "\[Mu]", "]"}], "}"}], "]"}], ",", 
        RowBox[{"s", "[", 
         RowBox[{"\[Chi]p", ",", 
          RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "288"], "*", 
      RowBox[{"gForm", "[", 
       RowBox[{"F", ",", 
        RowBox[{"{", 
         RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Sigma]", ",", "\[Rho]"}], 
         "}"}]}], "]"}], "*", 
      RowBox[{"gTimes", "[", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"{", 
          RowBox[{"u", "[", 
           RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Sigma]", ",", "\[Rho]"}], 
           "]"}], "}"}], "]"}], ",", 
        RowBox[{"s", "[", 
         RowBox[{"\[Chi]p", ",", 
          RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "6"], "*", 
      RowBox[{"gForm", "[", 
       RowBox[{"f", ",", 
        RowBox[{"{", "\[Mu]", "}"}]}], "]"}], "*", 
      RowBox[{"gTimes", "[", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"{", 
          RowBox[{"u", "[", "\[Mu]", "]"}], "}"}], "]"}], ",", 
        RowBox[{"m", "[", 
         StyleBox["\[Gamma]5",
          FontWeight->"Bold"], "]"}], ",", 
        RowBox[{"s", "[", 
         RowBox[{"\[Chi]p", ",", 
          RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"\[Lambda]", "*", 
      RowBox[{"gTimes", "[", 
       RowBox[{
        RowBox[{"m", "[", 
         StyleBox["\[Gamma]5",
          FontWeight->"Bold"], "]"}], ",", 
        RowBox[{"s", "[", 
         RowBox[{"\[Chi]p", ",", 
          RowBox[{"{", "}"}]}], "]"}]}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"reldm", "=", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], "*", 
      RowBox[{"gD", "[", 
       RowBox[{
        RowBox[{"{", "\[Mu]", "}"}], ",", "\[CapitalDelta]"}], "]"}], "*", 
      RowBox[{"gTimes", "[", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"{", 
          RowBox[{"u", "[", "\[Mu]", "]"}], "}"}], "]"}], ",", 
        RowBox[{"s", "[", 
         RowBox[{"\[Chi]m", ",", 
          RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "288"], "*", 
      RowBox[{"gForm", "[", 
       RowBox[{"F", ",", 
        RowBox[{"{", 
         RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Sigma]", ",", "\[Rho]"}], 
         "}"}]}], "]"}], "*", 
      RowBox[{"gTimes", "[", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"{", 
          RowBox[{"u", "[", 
           RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Sigma]", ",", "\[Rho]"}], 
           "]"}], "}"}], "]"}], ",", 
        RowBox[{"s", "[", 
         RowBox[{"\[Chi]m", ",", 
          RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "6"], "*", 
      RowBox[{"gForm", "[", 
       RowBox[{"f", ",", 
        RowBox[{"{", "\[Mu]", "}"}]}], "]"}], "*", 
      RowBox[{"gTimes", "[", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"{", 
          RowBox[{"u", "[", "\[Mu]", "]"}], "}"}], "]"}], ",", 
        RowBox[{"m", "[", 
         StyleBox["\[Gamma]5",
          FontWeight->"Bold"], "]"}], ",", 
        RowBox[{"s", "[", 
         RowBox[{"\[Chi]m", ",", 
          RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"\[Lambda]", "*", 
      RowBox[{"gTimes", "[", 
       RowBox[{
        RowBox[{"m", "[", 
         StyleBox["\[Gamma]5",
          FontWeight->"Bold"], "]"}], ",", 
        RowBox[{"s", "[", 
         RowBox[{"\[Chi]m", ",", 
          RowBox[{"{", "}"}]}], "]"}]}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"relDp", "=", 
    RowBox[{
     RowBox[{"gD", "[", 
      RowBox[{
       RowBox[{"{", "\[Mu]", "}"}], ",", 
       RowBox[{"s", "[", 
        RowBox[{"\[Chi]p", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "]"}], "+", 
     RowBox[{
      FractionBox["1", "24"], "*", 
      RowBox[{"gForm", "[", 
       RowBox[{"F", ",", 
        RowBox[{"{", 
         RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Sigma]", ",", "\[Rho]"}], 
         "}"}]}], "]"}], "*", 
      RowBox[{"gTimes", "[", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"{", 
          RowBox[{"u", "[", 
           RowBox[{"\[Nu]", ",", "\[Sigma]", ",", "\[Rho]"}], "]"}], "}"}], 
         "]"}], ",", 
        RowBox[{"s", "[", 
         RowBox[{"\[Chi]p", ",", 
          RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "4"], 
      RowBox[{"gForm", "[", 
       RowBox[{"f", ",", 
        RowBox[{"{", "\[Nu]", "}"}]}], "]"}], "*", 
      RowBox[{"gTimes", "[", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"u", "[", "\[Nu]", "]"}], ",", 
           RowBox[{"d", "[", "\[Mu]", "]"}]}], "}"}], "]"}], ",", 
        RowBox[{"m", "[", 
         StyleBox["\[Gamma]5",
          FontWeight->"Bold"], "]"}], ",", 
        RowBox[{"s", "[", 
         RowBox[{"\[Chi]p", ",", 
          RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"\[Lambda]", "*", 
      RowBox[{"gTimes", "[", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"{", 
          RowBox[{"d", "[", "\[Mu]", "]"}], "}"}], "]"}], ",", 
        RowBox[{"m", "[", 
         StyleBox["\[Gamma]5",
          FontWeight->"Bold"], "]"}], ",", 
        RowBox[{"s", "[", 
         RowBox[{"\[Chi]p", ",", 
          RowBox[{"{", "}"}]}], "]"}]}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"relDm", "=", 
   RowBox[{
    RowBox[{"gD", "[", 
     RowBox[{
      RowBox[{"{", "\[Mu]", "}"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]m", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "+", 
    RowBox[{
     FractionBox["1", "24"], "*", 
     RowBox[{"gForm", "[", 
      RowBox[{"F", ",", 
       RowBox[{"{", 
        RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Sigma]", ",", "\[Rho]"}], 
        "}"}]}], "]"}], "*", 
     RowBox[{"gTimes", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"{", 
         RowBox[{"u", "[", 
          RowBox[{"\[Nu]", ",", "\[Sigma]", ",", "\[Rho]"}], "]"}], "}"}], 
        "]"}], ",", 
       RowBox[{"s", "[", 
        RowBox[{"\[Chi]m", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], 
     RowBox[{"gForm", "[", 
      RowBox[{"f", ",", 
       RowBox[{"{", "\[Nu]", "}"}]}], "]"}], "*", 
     RowBox[{"gTimes", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "[", "\[Nu]", "]"}], ",", 
          RowBox[{"d", "[", "\[Mu]", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"m", "[", 
        StyleBox["\[Gamma]5",
         FontWeight->"Bold"], "]"}], ",", 
       RowBox[{"s", "[", 
        RowBox[{"\[Chi]m", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "+", 
    RowBox[{"\[Lambda]", "*", 
     RowBox[{"gTimes", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"{", 
         RowBox[{"d", "[", "\[Mu]", "]"}], "}"}], "]"}], ",", 
       RowBox[{"m", "[", 
        StyleBox["\[Gamma]5",
         FontWeight->"Bold"], "]"}], ",", 
       RowBox[{"s", "[", 
        RowBox[{"\[Chi]m", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.861954460804291*^9, 3.861954588598519*^9}, {
  3.872688359010555*^9, 3.8726883606571717`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"05886521-1550-4635-97e8-20555746334c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Save various conjugations of the Killing spinor equations", \
"Subsubsection",
 CellChangeTimes->{{3.8726883740953317`*^9, 3.872688382864604*^9}, {
  3.872688862270586*^9, 
  3.8726888837545223`*^9}},ExpressionUUID->"a7024b90-265f-4866-8b27-\
051d9bf47075"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gAConvention", "[", "\"\<Unconjugated\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"reldp$dag", "=", 
   RowBox[{"gH", "[", "reldp", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"relDp$dag", "=", 
   RowBox[{"gH", "[", "relDp", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"reldm$dag", "=", 
   RowBox[{"gH", "[", "reldm", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"relDm$dag", "=", 
    RowBox[{"gH", "[", "relDm", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gBConvention", "[", "\"\<Unconjugated\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gCConvention", "[", "\"\<Unconjugated\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"reldp$c", "=", 
   RowBox[{"gTimes", "[", 
    RowBox[{
     RowBox[{"Inverse", "[", 
      RowBox[{"m", "[", "B", "]"}], "]"}], ",", 
     RowBox[{"Conjugate", "[", "reldp", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"relDp$c", "=", 
   RowBox[{"gTimes", "[", 
    RowBox[{
     RowBox[{"Inverse", "[", 
      RowBox[{"m", "[", "B", "]"}], "]"}], ",", 
     RowBox[{"Conjugate", "[", "relDp", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"reldm$c", "=", 
   RowBox[{"gTimes", "[", 
    RowBox[{
     RowBox[{"Inverse", "[", 
      RowBox[{"m", "[", "B", "]"}], "]"}], ",", 
     RowBox[{"Conjugate", "[", "reldm", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"relDm$c", "=", 
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"Inverse", "[", 
       RowBox[{"m", "[", "B", "]"}], "]"}], ",", 
      RowBox[{"Conjugate", "[", "relDm", "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gBConvention", "[", "\"\<Unconjugated\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"reldp$dagc", "=", 
   RowBox[{"gH", "[", "reldp$c", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"relDp$dagc", "=", 
   RowBox[{"gH", "[", "relDp$c", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"reldm$dagc", "=", 
   RowBox[{"gH", "[", "reldm$c", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"relDm$dagc", "=", 
   RowBox[{"gH", "[", "relDm$c", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.847279849234687*^9, 3.8472798545879507`*^9}, {
   3.8472801154759665`*^9, 3.8472801593946857`*^9}, {3.847293601128606*^9, 
   3.847293633342572*^9}, {3.8472942827144723`*^9, 3.8472943321621532`*^9}, {
   3.8472943676255536`*^9, 3.8472943685413*^9}, {3.847294402818881*^9, 
   3.8472944031825466`*^9}, {3.8617242546302853`*^9, 3.861724386581918*^9}, {
   3.861961432241603*^9, 3.861961471284399*^9}, {3.8619618714551244`*^9, 
   3.8619618799554253`*^9}, {3.8619620420781984`*^9, 
   3.8619620507037215`*^9}, {3.8619623306034184`*^9, 3.86196236713167*^9}, {
   3.861962439716861*^9, 3.86196253314924*^9}, {3.8619625788045864`*^9, 
   3.861962603085766*^9}, {3.862247341489332*^9, 3.862247383089425*^9}, {
   3.862247542186062*^9, 3.8622475460139885`*^9}, {3.8622476068636527`*^9, 
   3.862247670833835*^9}, 3.8622477367908173`*^9, {3.862247911231513*^9, 
   3.8622479134254217`*^9}, {3.8726883878841286`*^9, 3.8726883928725934`*^9}},
 
 CellLabel->"In[16]:=",ExpressionUUID->"a65fa25e-4fa8-4640-b48e-75bab0619611"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Explicitly solve for the covariant derivative of the spinor using the \
differential Killing equation\
\>", "Subsubsection",
 CellChangeTimes->{{3.872688399926893*^9, 
  3.87268842167461*^9}},ExpressionUUID->"f273ad7d-5205-4883-9b54-\
4c177c17ffdc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"gD", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"u", "[", "]"}], ",", 
       RowBox[{"d", "[", "\[Mu]_", "]"}]}], "}"}], ",", 
     RowBox[{"s", "[", 
      RowBox[{"\[Chi]p", ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "]"}], ":=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "24"], " ", 
       SubscriptBox[
        SuperscriptBox["F", ""], 
        RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Sigma]"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox[
          SuperscriptBox["\[Gamma]", 
           RowBox[{"\[Nu]", ",", "\[Rho]", ",", "\[Sigma]"}]], ""], 
         "\[FivePointedStar]", 
         SubscriptBox[
          OverscriptBox["\[Chi]p", "~"], ""]}], ")"}]}], "-", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Gamma]", "*"], "\[FivePointedStar]", 
         SubscriptBox[
          SuperscriptBox["\[Gamma]", ""], "\[Mu]"], "\[FivePointedStar]", 
         SubscriptBox[
          OverscriptBox["\[Chi]p", "~"], ""]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SubscriptBox[
        SuperscriptBox["f", ""], "\[Nu]"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Gamma]", "*"], "\[FivePointedStar]", 
         SubscriptBox[
          SuperscriptBox["\[Gamma]", "\[Nu]"], "\[Mu]"], "\[FivePointedStar]", 
         SubscriptBox[
          OverscriptBox["\[Chi]p", "~"], ""]}], ")"}]}]}], ")"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gD", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"u", "[", "]"}], ",", 
       RowBox[{"d", "[", "\[Mu]_", "]"}]}], "}"}], ",", 
     RowBox[{"dc", "[", 
      RowBox[{"\[Chi]p", ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "]"}], ":=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "24"]}], " ", 
       SubscriptBox[
        SuperscriptBox["F", ""], 
        RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Sigma]"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["\[Chi]p", "-"], ""], "\[FivePointedStar]", 
         SubscriptBox[
          SuperscriptBox["\[Gamma]", 
           RowBox[{"\[Nu]", ",", "\[Rho]", ",", "\[Sigma]"}]], ""]}], ")"}]}],
       "+", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["\[Chi]p", "-"], ""], "\[FivePointedStar]", 
         SubscriptBox["\[Gamma]", "*"], "\[FivePointedStar]", 
         SubscriptBox[
          SuperscriptBox["\[Gamma]", ""], "\[Mu]"]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SubscriptBox[
        SuperscriptBox["f", ""], "\[Nu]"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["\[Chi]p", "-"], ""], "\[FivePointedStar]", 
         SubscriptBox["\[Gamma]", "*"], "\[FivePointedStar]", 
         SubscriptBox[
          SuperscriptBox["\[Gamma]", "\[Nu]"], "\[Mu]"]}], ")"}]}]}], 
     ")"}]}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gD", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"u", "[", "]"}], ",", 
       RowBox[{"d", "[", "\[Mu]_", "]"}]}], "}"}], ",", 
     RowBox[{"rcc", "[", 
      RowBox[{"\[Chi]p", ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "]"}], ":=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "24"], " ", 
       SubscriptBox[
        SuperscriptBox["F", ""], 
        RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Sigma]"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox[
          SuperscriptBox["\[Gamma]", 
           RowBox[{"\[Nu]", ",", "\[Rho]", ",", "\[Sigma]"}]], ""], 
         "\[FivePointedStar]", 
         SuperscriptBox[
          SubscriptBox[
           OverscriptBox["\[Chi]p", "~"], ""], "c"]}], ")"}]}], "-", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Gamma]", "*"], "\[FivePointedStar]", 
         SubscriptBox[
          SuperscriptBox["\[Gamma]", ""], "\[Mu]"], "\[FivePointedStar]", 
         SuperscriptBox[
          SubscriptBox[
           OverscriptBox["\[Chi]p", "~"], ""], "c"]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SubscriptBox[
        SuperscriptBox["f", ""], "\[Nu]"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Gamma]", "*"], "\[FivePointedStar]", 
         SubscriptBox[
          SuperscriptBox["\[Gamma]", "\[Nu]"], "\[Mu]"], "\[FivePointedStar]", 
         SuperscriptBox[
          SubscriptBox[
           OverscriptBox["\[Chi]p", "~"], ""], "c"]}], ")"}]}]}], ")"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gD", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"u", "[", "]"}], ",", 
      RowBox[{"d", "[", "\[Mu]_", "]"}]}], "}"}], ",", 
    RowBox[{"lcc", "[", 
     RowBox[{"\[Chi]p", ",", 
      RowBox[{"{", "}"}]}], "]"}]}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "24"]}], " ", 
      SubscriptBox[
       SuperscriptBox["F", ""], 
       RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Sigma]"}]], " ", 
      
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox[
          OverscriptBox["\[Chi]p", "-"], ""], "c"], "\[FivePointedStar]", 
        SubscriptBox[
         SuperscriptBox["\[Gamma]", 
          RowBox[{"\[Nu]", ",", "\[Rho]", ",", "\[Sigma]"}]], ""]}], ")"}]}], 
     "+", 
     RowBox[{"\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox[
          OverscriptBox["\[Chi]p", "-"], ""], "c"], "\[FivePointedStar]", 
        SubscriptBox["\[Gamma]", "*"], "\[FivePointedStar]", 
        SubscriptBox[
         SuperscriptBox["\[Gamma]", ""], "\[Mu]"]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SubscriptBox[
       SuperscriptBox["f", ""], "\[Nu]"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox[
          OverscriptBox["\[Chi]p", "-"], ""], "c"], "\[FivePointedStar]", 
        SubscriptBox["\[Gamma]", "*"], "\[FivePointedStar]", 
        SubscriptBox[
         SuperscriptBox["\[Gamma]", "\[Nu]"], "\[Mu]"]}], ")"}]}]}], 
    ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.847280299492084*^9, 3.847280356088216*^9}, {
  3.847280392788121*^9, 3.847280452877337*^9}, {3.847280702840151*^9, 
  3.8472807079176335`*^9}, {3.8472809010187187`*^9, 3.8472809086530476`*^9}, {
  3.847294419670006*^9, 3.8472944457356844`*^9}, {3.8473765244873557`*^9, 
  3.84737653853423*^9}, {3.8473766105199924`*^9, 3.8473766247387853`*^9}, {
  3.8473766928413677`*^9, 3.847376758352154*^9}, {3.847376790808144*^9, 
  3.8473768055462875`*^9}, {3.861724400832883*^9, 3.8617244919353733`*^9}, {
  3.8619615057866697`*^9, 3.861961671694084*^9}, {3.8619618230341225`*^9, 
  3.861961844215543*^9}, {3.8619618927089586`*^9, 3.8619619127194424`*^9}, {
  3.8619626195479565`*^9, 3.8619626707668657`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"eb5b7657-5817-4f51-8f6b-aa9a2a9784c4"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Bilinear definitions", "Section",
 CellChangeTimes->{{3.861994388406146*^9, 3.86199439127509*^9}, {
  3.872689143126614*^9, 
  3.8726891445435925`*^9}},ExpressionUUID->"f0dd52c5-36d7-4860-abc1-\
f0a38170edb1"],

Cell[CellGroupData[{

Cell["Set assumptions for reality for bilinears and define names", \
"Subsubsection",
 CellChangeTimes->{{3.872688891662549*^9, 
  3.872688904606433*^9}},ExpressionUUID->"76164a5f-0a88-4d1f-ba92-\
9e16accb8cab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gAddAssumptions", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Zeta]", "\[Element]", "Reals"}], ",", 
     RowBox[{"KK", "\[Element]", "Reals"}], ",", 
     RowBox[{"\[Phi]", "\[Element]", "Reals"}], ",", 
     RowBox[{"\[CapitalPhi]", "\[Element]", "Reals"}], ",", 
     RowBox[{"star\[CapitalPhi]", "\[Element]", "Reals"}], ",", 
     RowBox[{"mstar\[Phi]", "\[Element]", "Reals"}], ",", 
     RowBox[{"star\[Zeta]", "\[Element]", "Reals"}], ",", 
     RowBox[{"starK", "\[Element]", "Reals"}], ",", 
     RowBox[{"star1", "\[Element]", "Reals"}], ",", 
     RowBox[{"\[ImaginaryI]J", "\[Element]", "gImaginaries"}], ",", 
     RowBox[{"\[ImaginaryI]\[CurlyPhi]", "\[Element]", "gImaginaries"}], ",", 
     
     RowBox[{"m\[ImaginaryI]star\[Omega]", "\[Element]", "gImaginaries"}], 
     ",", 
     RowBox[{"\[ImaginaryI]starL", "\[Element]", "gImaginaries"}], ",", 
     RowBox[{"\[ImaginaryI]L", "\[Element]", "gImaginaries"}], ",", 
     RowBox[{"\[ImaginaryI]\[Omega]", "\[Element]", "gImaginaries"}], ",", 
     RowBox[{"m\[ImaginaryI]star\[CurlyPhi]", "\[Element]", "gImaginaries"}], 
     ",", 
     RowBox[{"m\[ImaginaryI]starJ", "\[Element]", "gImaginaries"}]}], "}"}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.861965006783478*^9, 3.861965010486866*^9}, {
  3.8619652335626626`*^9, 3.8619652375816383`*^9}, {3.861966771310772*^9, 
  3.861966778473306*^9}, {3.861966808982479*^9, 3.8619668242278013`*^9}, {
  3.8619939659964943`*^9, 3.861993970237049*^9}, {3.8620471307031145`*^9, 
  3.8620471383281856`*^9}, {3.862047200161504*^9, 3.8620472029381742`*^9}, {
  3.862252008706413*^9, 3.862252079026944*^9}, {3.8622521116949577`*^9, 
  3.862252173266537*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"40e7bdfe-e371-4ff0-b667-f98a32c0ee42"],

Cell[BoxData[
 RowBox[{"gSetBilinearNames", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1", ",", "KK", ",", "\[ImaginaryI]J", ",", "\[ImaginaryI]\[CurlyPhi]", 
     ",", "\[CapitalPhi]", ",", "mstar\[Phi]", ",", 
     "m\[ImaginaryI]star\[Omega]", ",", "\[ImaginaryI]starL", ",", 
     "star\[Zeta]"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "P", ",", "0", ",", "0", ",", "\[CapitalGamma]", ",", 
     "mstar\[CapitalOmega]", ",", "0", ",", "0", ",", "starS"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "\[Zeta]", ",", "\[ImaginaryI]L", ",", "\[ImaginaryI]\[Omega]", ",", 
     "\[Phi]", ",", "star\[CapitalPhi]", ",", "m\[ImaginaryI]star\[CurlyPhi]",
      ",", "m\[ImaginaryI]starJ", ",", "starK", ",", "star1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "S", ",", "0", ",", "0", ",", "\[CapitalOmega]", ",", 
     "star\[CapitalGamma]", ",", "0", ",", "0", ",", "starP", ",", "0"}], 
    "}"}], ",", "\[Chi]p"}], "]"}]], "Input",
 CellChangeTimes->{{3.861964969761915*^9, 3.8619650268168893`*^9}, {
  3.8619652272049975`*^9, 3.861965277105867*^9}, {3.8619654847067337`*^9, 
  3.861965492519773*^9}, {3.8619655265127845`*^9, 3.861965537861171*^9}, {
  3.8619668280782213`*^9, 3.8619668414561386`*^9}, {3.861993938750029*^9, 
  3.861993957677411*^9}, {3.8619943944681563`*^9, 3.8619944155617266`*^9}, {
  3.862047151418673*^9, 3.862047195503379*^9}, {3.8620566635826783`*^9, 
  3.8620566839191284`*^9}, {3.8620567490213895`*^9, 3.8620568259081135`*^9}, {
  3.862063157062256*^9, 3.862063201678314*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"95546722-c6bb-4423-9566-fc278d0a3add"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Set zero bilinears to zero explicitly", "Subsubsection",
 CellChangeTimes->{{3.8726905463831377`*^9, 
  3.8726905538043275`*^9}},ExpressionUUID->"106333c2-3cd8-4cd0-ab0f-\
2cd430ba00d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gBL", "[", 
    RowBox[{"0", ",", "x__"}], "]"}], ":=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.8726905016437206`*^9, 3.872690517605053*^9}, 
   3.8726905557988634`*^9},
 CellLabel->
  "In[136]:=",ExpressionUUID->"6fe10329-3401-4595-8307-acb16b08b918"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Algebraic Killing spinor identities", "Section",
 CellChangeTimes->{{3.8619944930042267`*^9, 3.8619944979124813`*^9}, {
  3.872689182485925*^9, 3.8726891841666737`*^9}, {3.8726897175158005`*^9, 
  3.8726897183261023`*^9}},ExpressionUUID->"676feec7-3267-4078-bd5d-\
85a977e0fcdb"],

Cell[CellGroupData[{

Cell["\<\
Compressed Killing spinor identities - run this cell to uncompress them\
\>", "Subsubsection",
 CellChangeTimes->{{3.8666408120452075`*^9, 3.86664081789414*^9}, {
  3.8666408650221605`*^9, 3.866640867894886*^9}, {3.872689384981454*^9, 
  3.872689386755054*^9}, {3.872689521301773*^9, 
  3.8726895276824894`*^9}},ExpressionUUID->"6a289f25-8be3-4c92-a9f4-\
45d6277e0a87"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
   "algebraic$identities$compressed", "=", 
    "\"\<1:eJztXctyE0cUVYwfBNgkf5AqPiDYso2zgxAvAguKZJmNU7YpVeFQheA/\
8oP5kAQKox5Fw4zm9mumH+d2342skaWe6dvd955zbj9++PPtq+u7s9lsubt6ebFYvt+6urO5evnmw/\
JavVnurV5+X9xcLRefb29vl9+sLq+W+6vXP3768ejp0/\
WX1O9eP33x9fOT61mv4N7VQl2t79WWvi64X9rO6u/z51sl7fSu1K+an35YHrTP9Gj9E/Xx5fpezY/\
Uy+tnWwW03/zwtazLblltnc7mWwZZl6QM+Ori/eLtXxdvFisL3S7+3pRzRRvnybZx+k+0S1ap8/\
6w8/6o835OV1s97+vzt+9umv+c6+vf3vjS+8ZWw6hiF3c0hlmXdH46/+VFsMbu1/\
rat9UnjwT1399CDAL10cvixsDZkYyBrmHWz1pI529qau/705xG4OAw1WTThsU9dfH+\
4l2h4cHu5WKEgOm+buo4mCUYB2HjA84wKDBCWIdB2Cgwvf+byEG/\
MmP8f6CHJJrvytdqjv1W1W884QnyoIlHab+291d/\
bzYD9NmxsafukVVxGSed98cug3XbiPb6Bxjxbk+/2xsyWwGkuaGOP8TnRP5m23p+1Ul0D/\
2r8aF3rH0jlkcLYIfD0c7iQWseVdLPZ1FsFGFs+\
DoYBws1kOahzUJmJNwiIicPM8Za5OCaW9xxROzgFHybys2Gj1Be8FW/dtBYCou7T8x+Q+\
LulLgbU4cJH3DtT1tnpI1nF87R1W6ViiOqFdsmAW+8h110/M9j9GmC+\
Hervzdr62xCuQXgSiifRKGjZgj8LWbA7P4yEm/\
k7iMQ8gDuGj67sbdFK5O4KxBXIG6AIGu3isTUSTFV3S9WtjFsSFXfdhWHmEdTotPralpENLUoYFVF0\
36Kdm9zpZ2woBvYWLmJ9gZagxjHfvI0QmosQdqn/\
5zWQfbZxuFTJR7Jkg4BFLQHBuPkEDjIUnVzW9K5oJCCiNnv7FvN6gJ/\
Ou9P4vupAM3gVhPrZDW8yfWHISCU1lO4DXL9nJ7spH1yR/\
N1jA5RoxnL32ttlnXyqlN3Oc7OvkaDNADOPw2YpclAlQPGUmaj+\
aCwXMOgLPhlt6KgrXBoS90k8youbLCVXdOZ3M/Sg62sSyRKB1uZub5fd7T6nxiqTkFeCGzesV/jp/\
FFNBZD0I3LwmWNRTuymNn5CEZzxmgu828SSD7lsNO0E6wQ+akGn8Gs5i4do/\
EQxGzgDGDVLyQqQ5iv7tfSOZGYqGKiijFEXAl0n4IQlyo11fQ7poBLRDE74OpPGtvdXFHwK/\
0in1HD9SgEgDkageYyLRSLVbuECGZ30LPAVDiybeZQA3msxnS/tbRym2ZJ+MDL0C4wofP+\
dCL4aXuBE0IM0TButTJS2uaGurQD4uwjTytbXWSm2UKpgSBptqmUZRiQYeWm8T0oQBhytef+\
wJ5JZU1yHLu0AhCVpgUJJruFkU15AsWq/\
QA62IpJHGSeSyHjicYR1NdyEbjdugK7s8BupHlosWB3YomsAtgNJTqO70FZYbcqKZW2XQvqht0rkDv\
qHjrXjCy8UAebSSXi7VxpMI+jKpYL6ZufKA9glo4E1yfF9WA5pfG2tsk+wBtU4khA/\
38516IOdCVIg8y/\
Gi3VliAF43NO24CWjdJFBgmJ0kUCCYfSs4uQFaB0s9QkKD0lSkfINY23rw2ZS0JWErIBYHjKzWDKxd\
/IOwQzgNv9meP7myvvzRU4zFmb0DlNK19QpkWl5iMxsd4nMzfJrnqTI3uOyU000ae522x4s82Vsy2C\
jGe0OLOj7XtQ3o3EU30PjxRtxnK8bnQZHKnSf9C7o+3vQok67x/\
ni0YB2suthkYx7pNtpRToNt3zEHzJ29e7uZ1hyOMkL0fr3b5R0QFh7NDmPmi7cI58Ejkm9E3EQ7L71\
qlPc9gonPQEp7DyXRg2h5oHSMHmMk63q4jNZc+\
OFMDmmqrOhjcTNjczsjko71YJm9tk7LZP8xIiN6KpYhA54G39WZE35NxEtA6cjKvlyjbWQdK4bJxWD\
SeD1J9tRhkD4ghhMWHep/\
yoBJOwLCdAaeZZt0PZ9RR4oWbIUwkqo2ePhJ5Nb6ox9MwkT2KlgyoQKcHWm3GSKjUpNoD9NOugcBxP\
HqmOzkEJ0DajBKZzqHuFM6ZzsBuEhOlaWemcKmk7Z9G7EibHZBpBHUzOLuEKictB4vKmhcrnbAirD/\
nzNEmvxeRmkl6Lwsc8DkLZ224SVrvYH4egKMdRQeFHZrvbhzdRGrbyEWDXe7Kl3BwovANX/\
yPsyyOLSsbovs9E9eV7mzK994jDSpI4I+X2Ibw9jaFDE3sm4S6/\
SM1NSIv718UNA9KZEGb6fPjuGiBIOrSABoyAZffIO+\
jbj5VG1YTRh4MW4H1yGYmgHjOUq5zJEYdN9sogR1CKeWHkSJWU6myC2rkRbEqyRm7EZElKIiqEo8LW\
xXxw7F4T20HIi9XHcDieDFcqraEPd4eTYOoKBsB6ZMHRYQja12WkPBWiQmbEKTVRIz9iktbrWCkOVR\
oKgNzOw+MrAmaah1KwAAi8k3B9hKhdYMrtXL1qWBGOPFMXE8Kxe03EJ+\
U5HPUxHuSEgxAc2Nxcx0o5CI7MckhBcGSGg7WNp5PI3JvrVkxwuB1JyJjg9Bf+\
GKOjcVsGyHyQc6hsH2hSqOw9kG2vdOS5m6nZI2n+afUi+\
i7fhALpX04Yckj1sS55luPcEBIpuY1vfvF2d2B8rglksjMQwh147DWKi/\
8NPBZKhm1UdDgJQbqCuTzrgFG3IMgBVwW+0zoRoE6AALIdsIkmuUc3CWTSj+Ru+\
hZFFcvc5PjhZI1ijh0kvdBZRODl247a2g6fdwytY5hYSUvlMCepVsDfkNMj5dK1XHsb1c3TuHhhoWX\
sDj4si5Zxyxt0WqdUWgaVqqyclm2GCefzA2tnZGw1247dIvg6a5TGSvdUHKvRc5/\
lR2xNJg7geJG6aR7HORRFUj7T1A3cDFAFoh9MCrR8/U9D62A3IRZqx/\
7swdqpHReZt2OmDEyO4SEgRRA3zExnrWxNEnGSiBNWxiABVB0rg10ZWQkrk4SbjyOKysq4nyNYCCHz\
ONvqYDC0cNNtoyLLaQgqchqf9xFj7N9izgJJZ9Q0FOUfWpMCOyOEjHxu/\
p9tXFJfJhJNvHOwJLshNDhGIcoYlJob6qaD4OajnClL+3DB/\
J6Jvgy3Mma0WiU1mySbJlwd3XC1fr4n52xHugEQAAQ4NJUGBPDI2JLow9JvWYlnNp6Do2wKrcFqDxR\
D5qQyCAeACH3hnIkUzkLAN7xsDQpks3IWHks5hK6UkAZI1+\
1xmApsFrM2pqJ3fdjkX1wfN21NnCDS8R5Cd9hL/MJ5ZqWk3DrWi+\
z9bEIlZr5fREvwyTIols06IQNrDbzwHCPPwVcNhOIwkuJQ4jsEu8l+toewG/bJAGE3PrEKr/\
06Jovs8myUBifXLzQGqz1QDIk990JISjiS8gXa01tS\>\""}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"set", " ", "n"}], "-", 
    RowBox[{
    "form", " ", "relations", " ", "equal", " ", "to", " ", "the", " ", 
     "uncompressed", " ", "expressions"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "zero$forms", ",", "one$forms", ",", "two$forms", ",", "three$forms", ",",
      "four$forms", ",", "five$forms", ",", "six$forms", ",", "seven$forms"}],
     "}"}], "=", 
   RowBox[{"Uncompress", "[", "algebraic$identities$compressed", "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8666408035511622`*^9, 3.866640823366205*^9}, {
   3.8666408633051496`*^9, 3.8666408635911503`*^9}, {3.8726893953082986`*^9, 
   3.8726894110699244`*^9}, 3.8726895497603655`*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"bac6c5ab-4bf8-4022-b7b5-ac0c94cde4b4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["0-forms", "Subsubsection",
 CellChangeTimes->{{3.8726897505655127`*^9, 
  3.872689752629527*^9}},ExpressionUUID->"c0f8e1a4-ac07-4af2-8de8-\
62387853f9b4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Print", "/@", "zero$forms"}], ";"}]], "Input",
 CellChangeTimes->{{3.872689553782674*^9, 3.8726896162530994`*^9}, {
  3.8726899338110576`*^9, 3.8726899373426156`*^9}, {3.872690559648445*^9, 
  3.872690563577093*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"05645551-5946-4b0e-bde1-5bae257fa7a1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "e", " ", "\[Lambda]", " ", 
   TemplateBox[{"\[Zeta]", 
     RowBox[{}], "\[Null]"},
    "Subsuperscript"]}], "+", 
  RowBox[{"e", " ", 
   TemplateBox[{"KK", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}]}], 
  "-", 
  RowBox[{
   FractionBox["1", "144"], " ", "e", " ", 
   TemplateBox[{"\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898117019215`*^9, 3.8726899380324545`*^9, 3.8726905645571823`*^9},
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"9e7e501f-9061-4b3c-ba36-5924383313a0"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "3"], " ", "e", " ", 
  TemplateBox[{"\[ImaginaryI]L", 
    RowBox[{" ", 
      RowBox[{":", " "}]}], "\[Lambda]1"},
   "Subsuperscript"], " ", 
  SubscriptBox[
   SuperscriptBox["f", ""], "\[Lambda]1"]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898117019215`*^9, 3.8726899380324545`*^9, 3.872690564570196*^9},
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"036456b6-d58f-4415-8aa7-719ec959abce"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "e", " ", "\[Lambda]", " ", 
   TemplateBox[{"S", 
     RowBox[{}], "\[Null]"},
    "Subsuperscript"]}], "+", 
  RowBox[{"e", " ", 
   TemplateBox[{"P", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}]}], 
  "-", 
  RowBox[{
   FractionBox["1", "144"], " ", "e", " ", 
   TemplateBox[{"\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898117019215`*^9, 3.8726899380324545`*^9, 3.872690564584346*^9},
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"b0a85d4f-7fd9-4e6d-9245-49cd054eb452"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898117019215`*^9, 3.8726899380324545`*^9, 3.872690564584346*^9},
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"ce9d50d4-6e7b-4127-8804-645514c980ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "e", " ", "\[Lambda]", " ", 
   TemplateBox[{"1", 
     RowBox[{}], "\[Null]"},
    "Subsuperscript"]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", "e", " ", 
   TemplateBox[{"KK", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]1"]}], "-", 
  RowBox[{
   FractionBox["1", "144"], " ", "e", " ", 
   TemplateBox[{"star\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898117019215`*^9, 3.8726899380324545`*^9, 3.8726905646005125`*^9},
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"72fd2468-7132-40f6-9554-ab9e334b642c"],

Cell[BoxData[
 RowBox[{"e", " ", 
  TemplateBox[{"\[ImaginaryI]L", 
    RowBox[{" ", 
      RowBox[{":", " "}]}], "\[Lambda]1"},
   "Subsuperscript"], " ", 
  RowBox[{"(", 
   RowBox[{
    SubscriptBox[
     SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], 
   ")"}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898117019215`*^9, 3.8726899380324545`*^9, 3.8726905646085415`*^9},
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"9f061bda-a66b-4a48-b5ed-c945af38747a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "3"], " ", "e", " ", 
   TemplateBox[{"P", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]1"]}], "-", 
  RowBox[{
   FractionBox["1", "144"], " ", "e", " ", 
   TemplateBox[{"star\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898117019215`*^9, 3.8726899380324545`*^9, 3.8726905646126566`*^9},
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"7de3d8e0-5af4-42b9-a1f2-16e3178f8242"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898117019215`*^9, 3.8726899380324545`*^9, 3.8726905646126566`*^9},
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"82cfbd48-eeff-48b2-9df4-82baaa42c856"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["1-forms", "Subsubsection",
 CellChangeTimes->{{3.8726897505655127`*^9, 
  3.8726897662366266`*^9}},ExpressionUUID->"2e8ac0d0-59e6-4b28-b550-\
cbb3c0a9b79e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Print", "/@", "one$forms"}], ";"}]], "Input",
 CellChangeTimes->{{3.872689553782674*^9, 3.8726896162530994`*^9}, {
  3.87268978561506*^9, 3.8726897861321344`*^9}, {3.872689942537623*^9, 
  3.8726899449033923`*^9}, {3.872690567760318*^9, 3.8726905698418264`*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"b0cb8d8f-c764-4eb3-879a-86d3bcd66788"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   TemplateBox[{"1", 
     RowBox[{}], "\[Null]"},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]1"], ""]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"\[Zeta]", 
     RowBox[{}], "\[Null]"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]1"], ""], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]1"]}], "-", 
  RowBox[{
   FractionBox["1", "144"], " ", 
   TemplateBox[{"mstar\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898129855127`*^9, 3.8726899455504627`*^9, 3.87269057076935*^9},
 CellLabel->
  "During evaluation of \
In[138]:=",ExpressionUUID->"ff6ecbb4-c3f0-4ce9-9fe0-9e60418a9129"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"\[ImaginaryI]L", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], "\[Lambda]1"]}], "-", 
  RowBox[{
   TemplateBox[{"\[ImaginaryI]J", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], "\[Lambda]2"]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"\[ImaginaryI]\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]2"]}], "+", 
  RowBox[{
   FractionBox["1", "36"], " ", 
   TemplateBox[{"\[ImaginaryI]\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]4"], ""], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898129855127`*^9, 3.8726899455504627`*^9, 3.872690570780351*^9},
 CellLabel->
  "During evaluation of \
In[138]:=",ExpressionUUID->"a9f20411-51b7-45e4-bffe-dc08b17506f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "3"]}], " ", 
   TemplateBox[{"S", 
     RowBox[{}], "\[Null]"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]1"], ""], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]1"]}], "-", 
  RowBox[{
   FractionBox["1", "144"], " ", 
   TemplateBox[{"mstar\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898129855127`*^9, 3.8726899455504627`*^9, 3.872690570794361*^9},
 CellLabel->
  "During evaluation of \
In[138]:=",ExpressionUUID->"85c69dae-6839-4263-8f51-289d65968b71"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898129855127`*^9, 3.8726899455504627`*^9, 3.872690570801362*^9},
 CellLabel->
  "During evaluation of \
In[138]:=",ExpressionUUID->"8a530074-4c85-40a4-b91d-2bf4d7d9ef69"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    TemplateBox[{"\[ImaginaryI]\[Omega]", 
      RowBox[{" ", 
        RowBox[{":", " "}]}], 
      RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
     "Subsuperscript"]}], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], "\[Lambda]2"]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"\[ImaginaryI]J", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]2"]}], "-", 
  RowBox[{
   FractionBox["1", "144"], " ", 
   TemplateBox[{"m\[ImaginaryI]star\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898129855127`*^9, 3.8726899455504627`*^9, 3.8726905708093667`*^9},
 CellLabel->
  "During evaluation of \
In[138]:=",ExpressionUUID->"130831bc-f564-4961-9d9f-6603eb24e97a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"KK", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], "\[Lambda]1"]}], "+", 
  RowBox[{
   TemplateBox[{"\[Zeta]", 
     RowBox[{}], "\[Null]"},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]1"], ""]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"1", 
     RowBox[{}], "\[Null]"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]1"], ""], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]1"]}], "+", 
  RowBox[{
   FractionBox["1", "36"], " ", 
   TemplateBox[{"\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]4"], ""], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898129855127`*^9, 3.8726899455504627`*^9, 3.8726905708174863`*^9},
 CellLabel->
  "During evaluation of \
In[138]:=",ExpressionUUID->"6b9874a4-3684-4814-abd3-8024bf30aae4"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898129855127`*^9, 3.8726899455504627`*^9, 3.8726905708174863`*^9},
 CellLabel->
  "During evaluation of \
In[138]:=",ExpressionUUID->"b6c498e4-2a65-4e62-a8d7-f9a394d7c812"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"P", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], "\[Lambda]1"]}], "+", 
  RowBox[{
   TemplateBox[{"S", 
     RowBox[{}], "\[Null]"},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]1"], ""]}], "+", 
  RowBox[{
   FractionBox["1", "36"], " ", 
   TemplateBox[{"\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]4"], ""], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898129855127`*^9, 3.8726899455504627`*^9, 3.8726905708331394`*^9},
 CellLabel->
  "During evaluation of \
In[138]:=",ExpressionUUID->"d68b7ad7-eeb1-44c2-99b5-3a7b253e7d4f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2-forms", "Subsubsection",
 CellChangeTimes->{{3.8726897505655127`*^9, 
  3.8726897679605074`*^9}},ExpressionUUID->"c5ead1fd-a504-4238-924e-\
59454c326d4c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Print", "/@", "two$forms"}], ";"}]], "Input",
 CellChangeTimes->{{3.872689553782674*^9, 3.8726896162530994`*^9}, {
  3.872689789474953*^9, 3.872689789782586*^9}, {3.8726899476578946`*^9, 
  3.8726899493224173`*^9}, {3.872690573192834*^9, 3.872690574823592*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"c367f98c-7608-4737-925f-8a6197128e15"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "\[Lambda]", " ", 
   TemplateBox[{"\[ImaginaryI]\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]]}], "+", 
  RowBox[{
   TemplateBox[{"\[ImaginaryI]\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]2", ",", "\[Lambda]3"}]]}], "-", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   TemplateBox[{"\[ImaginaryI]L", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]2"], "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]2"]}], "+", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   TemplateBox[{"\[ImaginaryI]J", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]3", ",", "\[Lambda]4"}]], ""], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "-", 
  RowBox[{
   FractionBox["1", "144"], " ", 
   TemplateBox[{"m\[ImaginaryI]star\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898147564893`*^9, 3.8726899500188627`*^9, 3.8726905755791006`*^9},
 CellLabel->
  "During evaluation of \
In[139]:=",ExpressionUUID->"d5c55245-e677-4bdd-a86f-90d76490daeb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   TemplateBox[{"KK", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]2"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]2"], "\[Lambda]1"]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]3"]}], "-", 
  RowBox[{
   FractionBox["1", "18"], " ", 
   TemplateBox[{"\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]5"], "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898147564893`*^9, 3.8726899500188627`*^9, 3.8726905756026073`*^9},
 CellLabel->
  "During evaluation of \
In[139]:=",ExpressionUUID->"9d0825a8-af52-4755-9e91-c809bb8882f5"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898147564893`*^9, 3.8726899500188627`*^9, 3.8726905756076965`*^9},
 CellLabel->
  "During evaluation of \
In[139]:=",ExpressionUUID->"5580eff2-c952-41b8-9caf-73ccc10f59e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   TemplateBox[{"P", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]2"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]2"], "\[Lambda]1"]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]3"]}], "-", 
  RowBox[{
   FractionBox["1", "18"], " ", 
   TemplateBox[{"\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]5"], "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898147564893`*^9, 3.8726899500188627`*^9, 3.872690575627795*^9},
 CellLabel->
  "During evaluation of \
In[139]:=",ExpressionUUID->"8d953b04-2d03-4241-9be5-8d8eae173382"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "\[Lambda]", " ", 
   TemplateBox[{"\[ImaginaryI]J", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]]}], "-", 
  RowBox[{"2", " ", 
   TemplateBox[{"\[ImaginaryI]L", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]2"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]2"], "\[Lambda]1"]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"\[ImaginaryI]\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]3"]}], "+", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   TemplateBox[{"\[ImaginaryI]\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]3", ",", "\[Lambda]4"}]], ""], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "-", 
  RowBox[{
   FractionBox["1", "144"], " ", 
   TemplateBox[{"m\[ImaginaryI]starJ", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898147564893`*^9, 3.8726899500188627`*^9, 3.8726905756378007`*^9},
 CellLabel->
  "During evaluation of \
In[139]:=",ExpressionUUID->"23c56aa5-ff28-47b6-b1e3-9f418d8adc08"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   TemplateBox[{"\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]2", ",", "\[Lambda]3"}]]}], "-", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   TemplateBox[{"KK", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]2"], "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]2"]}], "-", 
  RowBox[{
   FractionBox["1", "18"], " ", 
   TemplateBox[{"star\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]5"], "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898147564893`*^9, 3.8726899500188627`*^9, 3.8726905756498*^9},
 CellLabel->
  "During evaluation of \
In[139]:=",ExpressionUUID->"a5586e7d-00b2-4770-9433-00ced83ae49e"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898147564893`*^9, 3.8726899500188627`*^9, 3.8726905756518855`*^9},
 CellLabel->
  "During evaluation of \
In[139]:=",ExpressionUUID->"8060a7a9-5224-462d-8817-eca2a3ce3683"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   TemplateBox[{"\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]2", ",", "\[Lambda]3"}]]}], "-", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   TemplateBox[{"P", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]2"], "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]2"]}], "-", 
  RowBox[{
   FractionBox["1", "18"], " ", 
   TemplateBox[{"star\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]5"], "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898147564893`*^9, 3.8726899500188627`*^9, 3.872690575668051*^9},
 CellLabel->
  "During evaluation of \
In[139]:=",ExpressionUUID->"b0b197f4-7bdf-4672-a638-3074194914ff"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3-forms", "Subsubsection",
 CellChangeTimes->{{3.8726897505655127`*^9, 
  3.8726897695810328`*^9}},ExpressionUUID->"52275c8b-e398-4c01-ac9f-\
951a283b0743"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Print", "/@", "three$forms"}], ";"}]], "Input",
 CellChangeTimes->{{3.872689553782674*^9, 3.8726896162530994`*^9}, {
  3.8726897926063805`*^9, 3.8726897931942883`*^9}, {3.872689951607753*^9, 
  3.8726899538382998`*^9}, {3.872690577618125*^9, 3.8726905791413507`*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"c983c222-f7a4-4875-aeb5-66153b57412a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"3", " ", 
   TemplateBox[{"\[ImaginaryI]J", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]3"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]3"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]]}], "-", 
  RowBox[{
   TemplateBox[{"\[ImaginaryI]\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]3"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]3"]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   TemplateBox[{"\[ImaginaryI]\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]4", ",", "\[Lambda]5"}]], "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}], "-", 
  RowBox[{
   FractionBox["1", "144"], " ", 
   TemplateBox[{"\[ImaginaryI]starL", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898164868517`*^9, 3.8726899544691324`*^9, 3.872690579812127*^9},
 CellLabel->
  "During evaluation of \
In[140]:=",ExpressionUUID->"fc1de2ce-4bbb-47b1-8717-9924972a4807"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]]}], "-", 
  RowBox[{
   TemplateBox[{"\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"star\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]4"]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   TemplateBox[{"KK", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], ""], " ", 
   
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "+", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   TemplateBox[{"mstar\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]6"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898164868517`*^9, 3.8726899544691324`*^9, 3.872690579822133*^9},
 CellLabel->
  "During evaluation of \
In[140]:=",ExpressionUUID->"0bae5539-333c-4514-baa6-4470197d44d3"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898164868517`*^9, 3.8726899544691324`*^9, 3.8726905798312364`*^9},
 CellLabel->
  "During evaluation of \
In[140]:=",ExpressionUUID->"0934e2e8-b2f6-483f-afb7-dd4279cd40b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]]}], "-", 
  RowBox[{
   TemplateBox[{"\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"star\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]4"]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   TemplateBox[{"P", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], ""], " ", 
   
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "+", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   TemplateBox[{"mstar\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]6"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898164868517`*^9, 3.8726899544691324`*^9, 3.8726905798312364`*^9},
 CellLabel->
  "During evaluation of \
In[140]:=",ExpressionUUID->"d83a1903-a269-42b0-a415-608162600b00"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    TemplateBox[{"star\[CapitalPhi]", 
      RowBox[{" ", 
        RowBox[{":", " "}]}], 
      RowBox[{
       "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
        "\[Lambda]4"}]},
     "Subsuperscript"]}], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]4"]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   TemplateBox[{"\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]4", ",", "\[Lambda]5"}]], "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}], "-", 
  RowBox[{
   FractionBox["1", "144"], " ", 
   TemplateBox[{"starK", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898164868517`*^9, 3.8726899544691324`*^9, 3.8726905798555155`*^9},
 CellLabel->
  "During evaluation of \
In[140]:=",ExpressionUUID->"5483037d-5186-44de-84ea-ed206cd78127"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"\[ImaginaryI]\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]]}], "+", 
  RowBox[{"3", " ", 
   TemplateBox[{"\[ImaginaryI]\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]3"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]3"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]]}], "-", 
  RowBox[{
   TemplateBox[{"\[ImaginaryI]J", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]3"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]3"]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   TemplateBox[{"\[ImaginaryI]L", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], ""], " ", 
   
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "+", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   TemplateBox[{"m\[ImaginaryI]star\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]6"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898164868517`*^9, 3.8726899544691324`*^9, 3.8726905798596373`*^9},
 CellLabel->
  "During evaluation of \
In[140]:=",ExpressionUUID->"91155b9e-699f-4fe7-9883-2aff6b299571"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    TemplateBox[{"star\[CapitalGamma]", 
      RowBox[{" ", 
        RowBox[{":", " "}]}], 
      RowBox[{
       "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
        "\[Lambda]4"}]},
     "Subsuperscript"]}], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]4"]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   TemplateBox[{"\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]4", ",", "\[Lambda]5"}]], "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}], "-", 
  RowBox[{
   FractionBox["1", "144"], " ", 
   TemplateBox[{"starP", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898164868517`*^9, 3.8726899544691324`*^9, 3.8726905798596373`*^9},
 CellLabel->
  "During evaluation of \
In[140]:=",ExpressionUUID->"9da4f6a7-a4d3-4a09-a00b-2454751f1dc2"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898164868517`*^9, 3.8726899544691324`*^9, 3.872690579883456*^9},
 CellLabel->
  "During evaluation of \
In[140]:=",ExpressionUUID->"3bc60fbe-f01b-412b-a41d-840345803d30"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["4-forms", "Subsubsection",
 CellChangeTimes->{{3.8726897505655127`*^9, 
  3.872689771190646*^9}},ExpressionUUID->"3e8ae8b6-d5a5-4282-9bef-\
ff090384cb75"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Print", "/@", "four$forms"}], ";"}]], "Input",
 CellChangeTimes->{{3.872689553782674*^9, 3.8726896162530994`*^9}, {
  3.8726897957274113`*^9, 3.8726897964898868`*^9}, {3.872689956111206*^9, 
  3.872689958271824*^9}, {3.8726905821453247`*^9, 3.872690585879828*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"442bb90e-f426-4b41-b7e8-72ad49cbbe38"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "\[Lambda]", " ", 
   TemplateBox[{"star\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "+", 
  RowBox[{
   TemplateBox[{"mstar\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}], "-", 
  RowBox[{
   FractionBox["4", "3"], " ", 
   TemplateBox[{"\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]4"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]4"]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   TemplateBox[{"1", 
     RowBox[{}], "\[Null]"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]],
     ""], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   TemplateBox[{"\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]5", ",", "\[Lambda]6"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}], "-", 
  RowBox[{
   FractionBox["1", "144"], " ", 
   TemplateBox[{"star\[Zeta]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
       "\[Lambda]8"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898181932955`*^9, 3.8726899589298496`*^9, 3.872690586756605*^9},
 CellLabel->
  "During evaluation of \
In[141]:=",ExpressionUUID->"cdf40b60-8a10-4d57-b372-8f6e2235f74e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], " ", 
   TemplateBox[{"\[ImaginaryI]\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]4"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]4"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"m\[ImaginaryI]star\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]5"]}], "+", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   TemplateBox[{"\[ImaginaryI]J", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5"}]], 
    "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}], "-", 
  RowBox[{
   FractionBox["1", "9"], " ", 
   TemplateBox[{"m\[ImaginaryI]star\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]7"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898181932955`*^9, 3.8726899589298496`*^9, 3.872690586772214*^9},
 CellLabel->
  "During evaluation of \
In[141]:=",ExpressionUUID->"3c541b87-fbe9-48d2-9d29-06f579457a5e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "\[Lambda]", " ", 
   TemplateBox[{"star\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "+", 
  RowBox[{
   TemplateBox[{"mstar\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}], "-", 
  RowBox[{
   FractionBox["4", "3"], " ", 
   TemplateBox[{"\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]4"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]4"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   TemplateBox[{"\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]5", ",", "\[Lambda]6"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}], "-", 
  RowBox[{
   FractionBox["1", "144"], " ", 
   TemplateBox[{"starS", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
       "\[Lambda]8"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898181932955`*^9, 3.8726899589298496`*^9, 3.8726905867892113`*^9},
 CellLabel->
  "During evaluation of \
In[141]:=",ExpressionUUID->"57e393da-24a9-4495-a625-1c90e94c493c"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898181932955`*^9, 3.8726899589298496`*^9, 3.872690586798215*^9},
 CellLabel->
  "During evaluation of \
In[141]:=",ExpressionUUID->"1ecb1fe0-66a1-4f82-9d39-7815890dd145"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "\[Lambda]", " ", 
   TemplateBox[{"\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "-", 
  RowBox[{"4", " ", 
   TemplateBox[{"\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]4"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]4"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"mstar\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]5"]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   TemplateBox[{"\[Zeta]", 
     RowBox[{}], "\[Null]"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]],
     ""], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   TemplateBox[{"star\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]5", ",", "\[Lambda]6"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}], "-", 
  RowBox[{
   FractionBox["1", "144"], " ", 
   TemplateBox[{"star1", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
       "\[Lambda]8"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898181932955`*^9, 3.8726899589298496`*^9, 3.8726905868062162`*^9},
 CellLabel->
  "During evaluation of \
In[141]:=",ExpressionUUID->"ff235044-6bc4-49be-a39c-ce8e3d76cf6f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   TemplateBox[{"m\[ImaginaryI]star\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}], "-", 
  RowBox[{
   FractionBox["4", "3"], " ", 
   TemplateBox[{"\[ImaginaryI]\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]4"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]4"]}], "+", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   TemplateBox[{"\[ImaginaryI]\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5"}]], 
    "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}], "-", 
  RowBox[{
   FractionBox["1", "9"], " ", 
   TemplateBox[{"m\[ImaginaryI]starJ", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]7"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898181932955`*^9, 3.8726899589298496`*^9, 3.8726905868172255`*^9},
 CellLabel->
  "During evaluation of \
In[141]:=",ExpressionUUID->"c62c3c54-7e20-47e5-834b-88276273bdbb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "\[Lambda]", " ", 
   TemplateBox[{"\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "-", 
  RowBox[{"4", " ", 
   TemplateBox[{"\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]4"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]4"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"mstar\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]5"]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   TemplateBox[{"S", 
     RowBox[{}], "\[Null]"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]],
     ""], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   TemplateBox[{"star\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]5", ",", "\[Lambda]6"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898181932955`*^9, 3.8726899589298496`*^9, 3.872690586822513*^9},
 CellLabel->
  "During evaluation of \
In[141]:=",ExpressionUUID->"1337360c-daa8-4f5d-a6b5-0fbb118806b2"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.8726898181932955`*^9, 3.8726899589298496`*^9, 3.872690586822513*^9},
 CellLabel->
  "During evaluation of \
In[141]:=",ExpressionUUID->"1e51b351-3006-4874-afe9-b7d405b711f1"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["5-forms", "Subsubsection",
 CellChangeTimes->{{3.8726897505655127`*^9, 
  3.872689772604374*^9}},ExpressionUUID->"5b4dd124-22fb-4970-9dcb-\
29525fd4505c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Print", "/@", "five$forms"}], ";"}]], "Input",
 CellChangeTimes->{{3.872689553782674*^9, 3.8726896162530994`*^9}, {
  3.8726897997662735`*^9, 3.8726898001742296`*^9}, {3.8726899609618516`*^9, 
  3.8726899633025618`*^9}, {3.8726905901132264`*^9, 3.8726905934344797`*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"9ed96046-bcea-480b-96c4-4cd81a97f115"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"5", " ", 
   TemplateBox[{"\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]5"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]5"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "-", 
  RowBox[{
   FractionBox["5", "3"], " ", 
   TemplateBox[{"star\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]5"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]5"]}], "-", 
  RowBox[{
   FractionBox["5", "6"], " ", 
   TemplateBox[{"KK", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5"}]],
     "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}], "+", 
  RowBox[{
   FractionBox["5", "6"], " ", 
   TemplateBox[{"mstar\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]6", ",", "\[Lambda]7"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.872689820052777*^9, 3.872689963904171*^9, 3.8726905942157*^9},
 CellLabel->
  "During evaluation of \
In[142]:=",ExpressionUUID->"eb577875-aed2-411a-915e-6ffebb9e7f41"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"m\[ImaginaryI]star\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]]}], "-", 
  RowBox[{
   TemplateBox[{"m\[ImaginaryI]star\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", 
     ",", "\[Lambda]6"}]]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"m\[ImaginaryI]starJ", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]6"]}], "-", 
  RowBox[{
   FractionBox["5", "3"], " ", 
   TemplateBox[{"\[ImaginaryI]\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}], "+", 
  RowBox[{
   FractionBox["5", "36"], " ", 
   TemplateBox[{"\[ImaginaryI]starL", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]8"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.872689820052777*^9, 3.872689963904171*^9, 3.872690594226722*^9},
 CellLabel->
  "During evaluation of \
In[142]:=",ExpressionUUID->"819f23eb-a217-45ba-b837-f18b023c07ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"5", " ", 
   TemplateBox[{"\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]5"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]5"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "-", 
  RowBox[{
   FractionBox["5", "3"], " ", 
   TemplateBox[{"star\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]5"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]5"]}], "-", 
  RowBox[{
   FractionBox["5", "6"], " ", 
   TemplateBox[{"P", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5"}]],
     "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}], "+", 
  RowBox[{
   FractionBox["5", "6"], " ", 
   TemplateBox[{"mstar\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]6", ",", "\[Lambda]7"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.872689820052777*^9, 3.872689963904171*^9, 3.872690594238819*^9},
 CellLabel->
  "During evaluation of \
In[142]:=",ExpressionUUID->"05758b01-c23f-43f6-b597-be0c3ad4f1c7"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.872689820052777*^9, 3.872689963904171*^9, 3.872690594238819*^9},
 CellLabel->
  "During evaluation of \
In[142]:=",ExpressionUUID->"2657e1e2-4f42-4afb-b50e-323777307e30"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    TemplateBox[{"m\[ImaginaryI]starJ", 
      RowBox[{" ", 
        RowBox[{":", " "}]}], 
      RowBox[{
       "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
        ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
     "Subsuperscript"]}], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", 
     ",", "\[Lambda]6"}]]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"m\[ImaginaryI]star\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]6"]}], "-", 
  RowBox[{
   FractionBox["5", "6"], " ", 
   TemplateBox[{"\[ImaginaryI]L", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5"}]],
     "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}], "+", 
  RowBox[{
   FractionBox["5", "6"], " ", 
   TemplateBox[{"m\[ImaginaryI]star\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]6", ",", "\[Lambda]7"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.872689820052777*^9, 3.872689963904171*^9, 3.8726905942580533`*^9},
 CellLabel->
  "During evaluation of \
In[142]:=",ExpressionUUID->"28bfb7f4-fbdc-455d-b868-51a66b7e70e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"mstar\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]]}], "+", 
  RowBox[{"5", " ", 
   TemplateBox[{"star\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]5"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]5"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "-", 
  RowBox[{
   FractionBox["5", "3"], " ", 
   TemplateBox[{"\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]5"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]5"]}], "-", 
  RowBox[{
   FractionBox["5", "3"], " ", 
   TemplateBox[{"\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}], "+", 
  RowBox[{
   FractionBox["5", "36"], " ", 
   TemplateBox[{"starK", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]8"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.872689820052777*^9, 3.872689963904171*^9, 3.872690594267145*^9},
 CellLabel->
  "During evaluation of \
In[142]:=",ExpressionUUID->"6f5ebaef-2c2d-440b-bfcc-2591af6e2d15"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.872689820052777*^9, 3.872689963904171*^9, 3.872690594267145*^9},
 CellLabel->
  "During evaluation of \
In[142]:=",ExpressionUUID->"27d56d5e-11c1-44d1-b7f3-149024f4965c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"mstar\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]]}], "+", 
  RowBox[{"5", " ", 
   TemplateBox[{"star\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]5"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]5"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "-", 
  RowBox[{
   FractionBox["5", "3"], " ", 
   TemplateBox[{"\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]5"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]5"]}], "-", 
  RowBox[{
   FractionBox["5", "3"], " ", 
   TemplateBox[{"\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}], "+", 
  RowBox[{
   FractionBox["5", "36"], " ", 
   TemplateBox[{"starP", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]8"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.872689820052777*^9, 3.872689963904171*^9, 3.8726905942862935`*^9},
 CellLabel->
  "During evaluation of \
In[142]:=",ExpressionUUID->"cb22b403-e600-4c3c-9b65-f6fdf884fe08"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["6-forms", "Subsubsection",
 CellChangeTimes->{{3.8726897505655127`*^9, 
  3.8726897742454047`*^9}},ExpressionUUID->"eb4166b2-982b-4e8a-869c-\
a61aec86001c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Print", "/@", "six$forms"}], ";"}]], "Input",
 CellChangeTimes->{{3.872689553782674*^9, 3.8726896162530994`*^9}, {
  3.872689802937641*^9, 3.8726898033752213`*^9}, {3.8726899660254326`*^9, 
  3.872689968117238*^9}, {3.872690597193042*^9, 3.8726905988205853`*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"e1eee03e-77a4-455e-b6af-80f1b3efb2d1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "\[Lambda]", " ", 
   TemplateBox[{"m\[ImaginaryI]starJ", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]]}], "+", 
  RowBox[{
   TemplateBox[{"\[ImaginaryI]starL", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", 
     ",", "\[Lambda]6", ",", "\[Lambda]7"}]]}], "-", 
  RowBox[{"2", " ", 
   TemplateBox[{"m\[ImaginaryI]star\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]6"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]6"]}], "-", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   TemplateBox[{"\[ImaginaryI]J", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}], "+", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   TemplateBox[{"m\[ImaginaryI]star\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]7", ",", "\[Lambda]8"}]], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.872689821860729*^9, 3.8726899687920084`*^9, 3.8726905994849024`*^9},
 CellLabel->
  "During evaluation of \
In[143]:=",ExpressionUUID->"6ddc1ee4-0263-49b7-b7b3-3c099263f04a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "6"}], " ", 
   TemplateBox[{"mstar\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]6"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]6"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"starK", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]7"]}], "+", 
  RowBox[{
   FractionBox["10", "3"], " ", 
   TemplateBox[{"\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   TemplateBox[{"star\[Zeta]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
       "\[Lambda]8"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]9"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8", ",", 
     "\[Lambda]9"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.872689821860729*^9, 3.8726899687920084`*^9, 3.8726905994922557`*^9},
 CellLabel->
  "During evaluation of \
In[143]:=",ExpressionUUID->"d2fb5f2d-6538-4867-b1d4-d8a17edba78b"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.872689821860729*^9, 3.8726899687920084`*^9, 3.872690599511432*^9},
 CellLabel->
  "During evaluation of \
In[143]:=",ExpressionUUID->"a338d399-a3f5-4aaa-8f0b-5e36b2998fd1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "6"}], " ", 
   TemplateBox[{"mstar\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]6"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]6"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"starP", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]7"]}], "+", 
  RowBox[{
   FractionBox["10", "3"], " ", 
   TemplateBox[{"\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   TemplateBox[{"starS", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
       "\[Lambda]8"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]9"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8", ",", 
     "\[Lambda]9"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.872689821860729*^9, 3.8726899687920084`*^9, 3.8726905995194063`*^9},
 CellLabel->
  "During evaluation of \
In[143]:=",ExpressionUUID->"7a6b6188-7f93-49a8-8789-3556c9ead086"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "\[Lambda]", " ", 
   TemplateBox[{"m\[ImaginaryI]star\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]]}], "-", 
  RowBox[{"6", " ", 
   TemplateBox[{"m\[ImaginaryI]star\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]6"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]6"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"\[ImaginaryI]starL", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]7"]}], "-", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   TemplateBox[{"\[ImaginaryI]\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}], "+", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   TemplateBox[{"m\[ImaginaryI]starJ", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]7", ",", "\[Lambda]8"}]], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.872689821860729*^9, 3.8726899687920084`*^9, 3.872690599520525*^9},
 CellLabel->
  "During evaluation of \
In[143]:=",ExpressionUUID->"5f9c0945-d073-4959-a84b-d99b44becb8a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   TemplateBox[{"starK", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", 
     ",", "\[Lambda]6", ",", "\[Lambda]7"}]]}], "-", 
  RowBox[{"2", " ", 
   TemplateBox[{"mstar\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]6"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]6"]}], "+", 
  RowBox[{
   FractionBox["10", "3"], " ", 
   TemplateBox[{"star\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   TemplateBox[{"star1", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
       "\[Lambda]8"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]9"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8", ",", 
     "\[Lambda]9"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.872689821860729*^9, 3.8726899687920084`*^9, 3.872690599540725*^9},
 CellLabel->
  "During evaluation of \
In[143]:=",ExpressionUUID->"214d9029-2d05-412f-b11d-3031d6fa1c1c"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.872689821860729*^9, 3.8726899687920084`*^9, 3.872690599548727*^9},
 CellLabel->
  "During evaluation of \
In[143]:=",ExpressionUUID->"5eea5b2e-87bb-4259-95be-bfb34b6ab934"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   TemplateBox[{"starP", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", 
     ",", "\[Lambda]6", ",", "\[Lambda]7"}]]}], "-", 
  RowBox[{"2", " ", 
   TemplateBox[{"mstar\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]6"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]6"]}], "+", 
  RowBox[{
   FractionBox["10", "3"], " ", 
   TemplateBox[{"star\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.872689821860729*^9, 3.8726899687920084`*^9, 3.8726905995567274`*^9},
 CellLabel->
  "During evaluation of \
In[143]:=",ExpressionUUID->"955866b6-59c6-449f-970e-7435f8bbc9a1"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["7-forms", "Subsubsection",
 CellChangeTimes->{{3.8726897505655127`*^9, 
  3.8726897802514906`*^9}},ExpressionUUID->"edde1396-1999-4bf5-8bbc-\
e213e65e2d18"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Print", "/@", "seven$forms"}], ";"}]], "Input",
 CellChangeTimes->{{3.872689553782674*^9, 3.8726896162530994`*^9}, {
  3.872689806576888*^9, 3.8726898071180725`*^9}, {3.8726899709207973`*^9, 
  3.872689972693762*^9}, {3.8726906016873665`*^9, 3.8726906033522663`*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"97d0884c-9781-4539-adea-9ca590038455"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"7", " ", 
   TemplateBox[{"m\[ImaginaryI]star\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]7"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]7"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]]}], "-", 
  RowBox[{
   FractionBox["7", "3"], " ", 
   TemplateBox[{"m\[ImaginaryI]starJ", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]7"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]7"]}], "-", 
  RowBox[{
   FractionBox["35", "6"], " ", 
   TemplateBox[{"\[ImaginaryI]\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}], "+", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   TemplateBox[{"\[ImaginaryI]starL", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]8", ",", "\[Lambda]9"}]], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8", ",", 
     "\[Lambda]9"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.872689824670988*^9, 3.872689973359538*^9, 3.8726906041587257`*^9},
 CellLabel->
  "During evaluation of \
In[144]:=",ExpressionUUID->"1641e635-b71b-4289-a2f2-c1029abfbcd9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"starK", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]]}], "-", 
  RowBox[{
   TemplateBox[{"star\[Zeta]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
       "\[Lambda]8"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", 
     ",", "\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8"}]]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"star1", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
       "\[Lambda]8"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]8"]}], "-", 
  RowBox[{
   FractionBox["35", "6"], " ", 
   TemplateBox[{"mstar\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8"}]], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.872689824670988*^9, 3.872689973359538*^9, 3.872690604160848*^9},
 CellLabel->
  "During evaluation of \
In[144]:=",ExpressionUUID->"e16ba19d-a912-4139-bc6c-6c7844460e5d"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.872689824670988*^9, 3.872689973359538*^9, 3.872690604184013*^9},
 CellLabel->
  "During evaluation of \
In[144]:=",ExpressionUUID->"d00074b2-c71e-4b7b-9a57-b21a985df16a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"starP", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]]}], "-", 
  RowBox[{
   TemplateBox[{"starS", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
       "\[Lambda]8"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", 
     ",", "\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8"}]]}], "-", 
  RowBox[{
   FractionBox["35", "6"], " ", 
   TemplateBox[{"mstar\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8"}]], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.872689824670988*^9, 3.872689973359538*^9, 3.8726906041930175`*^9},
 CellLabel->
  "During evaluation of \
In[144]:=",ExpressionUUID->"876dce39-c548-4434-b7a0-c9f9c519bc67"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    TemplateBox[{"star1", 
      RowBox[{" ", 
        RowBox[{":", " "}]}], 
      RowBox[{
       "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
        ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
        "\[Lambda]8"}]},
     "Subsuperscript"]}], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", 
     ",", "\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8"}]]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"star\[Zeta]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
       "\[Lambda]8"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]8"]}], "-", 
  RowBox[{
   FractionBox["35", "6"], " ", 
   TemplateBox[{"\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}], "+", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   TemplateBox[{"starK", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]8", ",", "\[Lambda]9"}]], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8", ",", 
     "\[Lambda]9"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.872689824670988*^9, 3.872689973359538*^9, 3.872690604203021*^9},
 CellLabel->
  "During evaluation of \
In[144]:=",ExpressionUUID->"2b5b6d08-8652-4f1c-b861-0ece4a147097"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"\[ImaginaryI]starL", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]]}], "+", 
  RowBox[{"7", " ", 
   TemplateBox[{"m\[ImaginaryI]starJ", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]7"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]7"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]]}], "-", 
  RowBox[{
   FractionBox["7", "3"], " ", 
   TemplateBox[{"m\[ImaginaryI]star\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]7"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]7"]}], "-", 
  RowBox[{
   FractionBox["35", "6"], " ", 
   TemplateBox[{"m\[ImaginaryI]star\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8"}]], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.872689824670988*^9, 3.872689973359538*^9, 3.8726906042061176`*^9},
 CellLabel->
  "During evaluation of \
In[144]:=",ExpressionUUID->"c1654b71-2fd1-4e79-b2fb-f894cb62dde8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "3"]}], " ", 
   TemplateBox[{"starS", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
       "\[Lambda]8"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]8"]}], "-", 
  RowBox[{
   FractionBox["35", "6"], " ", 
   TemplateBox[{"\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}], "+", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   TemplateBox[{"starP", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]8", ",", "\[Lambda]9"}]], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8", ",", 
     "\[Lambda]9"}]]}]}]], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.872689824670988*^9, 3.872689973359538*^9, 3.8726906042234287`*^9},
 CellLabel->
  "During evaluation of \
In[144]:=",ExpressionUUID->"d2c422f8-6003-49f2-954e-4dddeae461a6"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.872689581937677*^9, 3.8726896172693267`*^9}, 
   3.872689824670988*^9, 3.872689973359538*^9, 3.8726906042314363`*^9},
 CellLabel->
  "During evaluation of \
In[144]:=",ExpressionUUID->"a7dd58ae-56f2-49d8-b0b4-799a350b5a67"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Re-derive algebraic Killing spinor identities", "Section",
 CellChangeTimes->{{3.872689705859638*^9, 
  3.8726897311492157`*^9}},ExpressionUUID->"86394d8f-43bc-498d-808b-\
d8d986beb9e7"],

Cell[CellGroupData[{

Cell["\<\
Functions to re-derive the algebraic Killing spinor relations - no need to \
run this!\
\>", "Subsubsection",
 CellChangeTimes->{{3.872689172813885*^9, 3.8726891790981035`*^9}, {
  3.872689625942119*^9, 
  3.8726896419662223`*^9}},ExpressionUUID->"678a8ff1-2c7c-435b-86b3-\
383646b2a259"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"helper", " ", "function", " ", "to", " ", "find", " ", "rank"}], 
    "-", 
    RowBox[{"n", " ", "relations"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"GenerateAlgebraicKS", "[", 
    RowBox[{"rank_", ",", "\[Chi]p_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "indices", ",", "left", ",", "right", ",", "identity1", ",", 
       "identity2", ",", "identity3", ",", "identity4", ",", "identity5", ",",
        "identity6", ",", "identity7", ",", "identity8"}], "}"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"indices", "=", 
       RowBox[{"Sequence", "@@", 
        RowBox[{"vars", "[", 
         RowBox[{"\"\<a\>\"", ",", "rank"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"left", "=", 
       RowBox[{"gTimes", "[", 
        RowBox[{
         RowBox[{"dc", "[", 
          RowBox[{"\[Chi]p", ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"y", "[", 
          RowBox[{"{", 
           RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", "reldp"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"right", "=", 
       RowBox[{"gTimes", "[", 
        RowBox[{"reldp$dag", ",", 
         RowBox[{"y", "[", 
          RowBox[{"{", 
           RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", 
         RowBox[{"s", "[", 
          RowBox[{"\[Chi]p", ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]",
       "\[IndentingNewLine]", 
      RowBox[{"identity1", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"left", "+", "right"}], ")"}], "*", 
            RowBox[{"gForm", "[", 
             RowBox[{"e", ",", 
              RowBox[{"{", 
               RowBox[{"u", "[", "indices", "]"}], "}"}]}], "]"}]}], "//", 
           "gOrd"}], "//", "gProductToBL"}], "//", "gSimplify"}], "//", 
        "Echo"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"identity2", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"left", "-", "right"}], ")"}], "*", 
            RowBox[{"gForm", "[", 
             RowBox[{"e", ",", 
              RowBox[{"{", 
               RowBox[{"u", "[", "indices", "]"}], "}"}]}], "]"}]}], "//", 
           "gOrd"}], "//", "gProductToBL"}], "//", "gSimplify"}], "//", 
        "Echo"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"left", "=", 
       RowBox[{"gTimes", "[", 
        RowBox[{
         RowBox[{"lcc", "[", 
          RowBox[{"\[Chi]p", ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"y", "[", 
          RowBox[{"{", 
           RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", "reldp"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"right", "=", 
       RowBox[{"gTimes", "[", 
        RowBox[{"reldp$dagc", ",", 
         RowBox[{"y", "[", 
          RowBox[{"{", 
           RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", 
         RowBox[{"s", "[", 
          RowBox[{"\[Chi]p", ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]",
       "\[IndentingNewLine]", 
      RowBox[{"identity3", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"left", "+", "right"}], ")"}], "*", 
            RowBox[{"gForm", "[", 
             RowBox[{"e", ",", 
              RowBox[{"{", 
               RowBox[{"u", "[", "indices", "]"}], "}"}]}], "]"}]}], "//", 
           "gOrd"}], "//", "gProductToBL"}], "//", "gSimplify"}], "//", 
        "Echo"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"identity4", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"left", "-", "right"}], ")"}], "*", 
            RowBox[{"gForm", "[", 
             RowBox[{"e", ",", 
              RowBox[{"{", 
               RowBox[{"u", "[", "indices", "]"}], "}"}]}], "]"}]}], "//", 
           "gOrd"}], "//", "gProductToBL"}], "//", "gSimplify"}], "//", 
        "Echo"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"left", "=", 
       RowBox[{"gTimes", "[", 
        RowBox[{
         RowBox[{"dc", "[", 
          RowBox[{"\[Chi]p", ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
         RowBox[{"y", "[", 
          RowBox[{"{", 
           RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", "reldp"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"right", "=", 
       RowBox[{"gTimes", "[", 
        RowBox[{"reldp$dag", ",", 
         RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
         RowBox[{"y", "[", 
          RowBox[{"{", 
           RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", 
         RowBox[{"s", "[", 
          RowBox[{"\[Chi]p", ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]",
       "\[IndentingNewLine]", 
      RowBox[{"identity5", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"left", "+", "right"}], ")"}], "*", 
            RowBox[{"gForm", "[", 
             RowBox[{"e", ",", 
              RowBox[{"{", 
               RowBox[{"u", "[", "indices", "]"}], "}"}]}], "]"}]}], "//", 
           "gOrd"}], "//", "gProductToBL"}], "//", "gSimplify"}], "//", 
        "Echo"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"identity6", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"left", "-", "right"}], ")"}], "*", 
            RowBox[{"gForm", "[", 
             RowBox[{"e", ",", 
              RowBox[{"{", 
               RowBox[{"u", "[", "indices", "]"}], "}"}]}], "]"}]}], "//", 
           "gOrd"}], "//", "gProductToBL"}], "//", "gSimplify"}], "//", 
        "Echo"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"left", "=", 
       RowBox[{"gTimes", "[", 
        RowBox[{
         RowBox[{"lcc", "[", 
          RowBox[{"\[Chi]p", ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
         RowBox[{"y", "[", 
          RowBox[{"{", 
           RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", "reldp"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"right", "=", 
       RowBox[{"gTimes", "[", 
        RowBox[{"reldp$dagc", ",", 
         RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
         RowBox[{"y", "[", 
          RowBox[{"{", 
           RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", 
         RowBox[{"s", "[", 
          RowBox[{"\[Chi]p", ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]",
       "\[IndentingNewLine]", 
      RowBox[{"identity7", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"left", "+", "right"}], ")"}], "*", 
            RowBox[{"gForm", "[", 
             RowBox[{"e", ",", 
              RowBox[{"{", 
               RowBox[{"u", "[", "indices", "]"}], "}"}]}], "]"}]}], "//", 
           "gOrd"}], "//", "gProductToBL"}], "//", "gSimplify"}], "//", 
        "Echo"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"identity8", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"left", "-", "right"}], ")"}], "*", 
            RowBox[{"gForm", "[", 
             RowBox[{"e", ",", 
              RowBox[{"{", 
               RowBox[{"u", "[", "indices", "]"}], "}"}]}], "]"}]}], "//", 
           "gOrd"}], "//", "gProductToBL"}], "//", "gSimplify"}], "//", 
        "Echo"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
       "identity1", ",", "identity2", ",", "identity3", ",", "identity4", ",",
         "identity5", ",", "identity6", ",", "identity7", ",", "identity8"}], 
       "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.861895409687481*^9, 3.861895410015401*^9}, 
   3.861895462391713*^9, {3.861896264537175*^9, 3.861896313306422*^9}, {
   3.861896383056589*^9, 3.8618963865261292`*^9}, {3.8619654185032883`*^9, 
   3.8619654198625407`*^9}, {3.8619658542703743`*^9, 
   3.8619658995028095`*^9}, {3.8619659861822596`*^9, 3.861965987466935*^9}, {
   3.861966183668868*^9, 3.8619661847539463`*^9}, {3.8619665269469967`*^9, 
   3.8619665327597084`*^9}, {3.861994507951353*^9, 3.861994535236431*^9}, {
   3.8619945703370357`*^9, 3.8619946236331873`*^9}, {3.861994823170752*^9, 
   3.8619949607452354`*^9}, {3.862349047756372*^9, 3.8623491018701177`*^9}, {
   3.862349211117737*^9, 3.8623492313182507`*^9}, {3.862349262434079*^9, 
   3.862349341912801*^9}, {3.8664630853982487`*^9, 3.8664630931952734`*^9}, {
   3.8664631300662184`*^9, 3.8664631716979566`*^9}, {3.8726893100741525`*^9, 
   3.872689335094242*^9}, {3.872689479727905*^9, 
   3.8726894968857718`*^9}},ExpressionUUID->"7dba7f6b-75ed-4a72-8ebc-\
945aa7a35062"]
}, Open  ]],

Cell[CellGroupData[{

Cell["0-forms", "Subsubsection",
 CellChangeTimes->{{3.8619945630052977`*^9, 
  3.8619945638230224`*^9}},ExpressionUUID->"c792c468-9567-447e-9622-\
35144e8f09bc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"zero$forms", "=", 
   RowBox[{"GenerateAlgebraicKS", "[", 
    RowBox[{"0", ",", "\[Chi]p"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8623493599595146`*^9, 3.8623494109754996`*^9}, {
  3.866463181146028*^9, 3.8664631886914625`*^9}},
 CellLabel->
  "In[162]:=",ExpressionUUID->"559ee67d-87b4-42d0-85ca-dddb6e6a69a4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "e", " ", "\[Lambda]", " ", 
   TemplateBox[{"\[Zeta]", 
     RowBox[{}], "\[Null]"},
    "Subsuperscript"]}], "+", 
  RowBox[{"e", " ", 
   TemplateBox[{"KK", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}]}], 
  "-", 
  RowBox[{
   FractionBox["1", "144"], " ", "e", " ", 
   TemplateBox[{"\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.86646322621877*^9},ExpressionUUID->"38277486-60a4-4163-80eb-fa01737cb328"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "3"], " ", "e", " ", 
  TemplateBox[{"\[ImaginaryI]L", 
    RowBox[{" ", 
      RowBox[{":", " "}]}], "\[Lambda]1"},
   "Subsuperscript"], " ", 
  SubscriptBox[
   SuperscriptBox["f", ""], "\[Lambda]1"]}]], "Echo",
 CellChangeTimes->{
  3.8664632263832583`*^9},ExpressionUUID->"736c61fd-ca4c-4539-89d4-\
5b4a63a8e048"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "e", " ", "\[Lambda]", " ", 
   TemplateBox[{"S", 
     RowBox[{}], "\[Null]"},
    "Subsuperscript"]}], "+", 
  RowBox[{"e", " ", 
   TemplateBox[{"P", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}]}], 
  "-", 
  RowBox[{
   FractionBox["1", "144"], " ", "e", " ", 
   TemplateBox[{"\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.8664632267743483`*^9},ExpressionUUID->"cd3a9c72-284e-4978-8fb6-\
ad462ec47968"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "3"], " ", "e", " ", 
  TemplateBox[{"0", 
    RowBox[{" ", 
      RowBox[{":", " "}]}], "\[Lambda]1"},
   "Subsuperscript"], " ", 
  SubscriptBox[
   SuperscriptBox["f", ""], "\[Lambda]1"]}]], "Echo",
 CellChangeTimes->{
  3.866463226893239*^9},ExpressionUUID->"db39651e-05d9-4af0-a314-\
35b393fea900"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "e", " ", "\[Lambda]", " ", 
   TemplateBox[{"1", 
     RowBox[{}], "\[Null]"},
    "Subsuperscript"]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", "e", " ", 
   TemplateBox[{"KK", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]1"]}], "-", 
  RowBox[{
   FractionBox["1", "144"], " ", "e", " ", 
   TemplateBox[{"star\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.866463227276314*^9},ExpressionUUID->"11e206a0-111f-47aa-b544-\
5a34feeddc0a"],

Cell[BoxData[
 RowBox[{"e", " ", 
  TemplateBox[{"\[ImaginaryI]L", 
    RowBox[{" ", 
      RowBox[{":", " "}]}], "\[Lambda]1"},
   "Subsuperscript"], " ", 
  RowBox[{"(", 
   RowBox[{
    SubscriptBox[
     SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], 
   ")"}]}]], "Echo",
 CellChangeTimes->{
  3.866463227401492*^9},ExpressionUUID->"2c6c76ee-d498-47e9-98f1-\
cd1d9d9f29ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "e", " ", "\[Lambda]", " ", 
   TemplateBox[{"0", 
     RowBox[{}], "\[Null]"},
    "Subsuperscript"]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", "e", " ", 
   TemplateBox[{"P", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]1"]}], "-", 
  RowBox[{
   FractionBox["1", "144"], " ", "e", " ", 
   TemplateBox[{"star\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.866463227803646*^9},ExpressionUUID->"a7c95746-c584-4824-af90-\
061932c1ca8e"],

Cell[BoxData[
 RowBox[{"e", " ", 
  TemplateBox[{"0", 
    RowBox[{" ", 
      RowBox[{":", " "}]}], "\[Lambda]1"},
   "Subsuperscript"], " ", 
  RowBox[{"(", 
   RowBox[{
    SubscriptBox[
     SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], 
   ")"}]}]], "Echo",
 CellChangeTimes->{
  3.8664632279228354`*^9},ExpressionUUID->"e8bda9c1-1384-4f53-bb83-\
2e1e02b2d5c2"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["1-forms", "Subsubsection",
 CellChangeTimes->{{3.8619945630052977`*^9, 3.8619945638230224`*^9}, {
  3.8619947859070177`*^9, 
  3.8619947860361876`*^9}},ExpressionUUID->"6affe792-e561-49a6-9302-\
56b9b99d24ae"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"one$forms", "=", 
   RowBox[{"GenerateAlgebraicKS", "[", 
    RowBox[{"1", ",", "\[Chi]p"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.862349426388258*^9, 3.8623494265162673`*^9}, {
  3.866463215672263*^9, 3.8664632309699535`*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"8083c0c3-0efb-492b-8468-2073bf02e97b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   TemplateBox[{"1", 
     RowBox[{}], "\[Null]"},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]1"], ""]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"\[Zeta]", 
     RowBox[{}], "\[Null]"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]1"], ""], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]1"]}], "-", 
  RowBox[{
   FractionBox["1", "144"], " ", 
   TemplateBox[{"mstar\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.866463234871825*^9},ExpressionUUID->"09a3c402-2798-4fe9-9ea9-\
9fdac2beaaba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"\[ImaginaryI]L", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], "\[Lambda]1"]}], "-", 
  RowBox[{
   TemplateBox[{"\[ImaginaryI]J", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], "\[Lambda]2"]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"\[ImaginaryI]\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]2"]}], "+", 
  RowBox[{
   FractionBox["1", "36"], " ", 
   TemplateBox[{"\[ImaginaryI]\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]4"], ""], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.8664632391393576`*^9},ExpressionUUID->"274a662d-826c-441f-a241-\
b71d9a259040"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   TemplateBox[{"0", 
     RowBox[{}], "\[Null]"},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]1"], ""]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"S", 
     RowBox[{}], "\[Null]"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]1"], ""], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]1"]}], "-", 
  RowBox[{
   FractionBox["1", "144"], " ", 
   TemplateBox[{"mstar\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.8664632409962893`*^9},ExpressionUUID->"34e84190-3283-4a90-9184-\
349a838fc05b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], "\[Lambda]1"]}], "-", 
  RowBox[{
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], "\[Lambda]2"]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]2"]}], "+", 
  RowBox[{
   FractionBox["1", "36"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]4"], ""], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.866463243695878*^9},ExpressionUUID->"acd70608-6d8f-4cb7-be5a-\
41af83db67c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    TemplateBox[{"\[ImaginaryI]\[Omega]", 
      RowBox[{" ", 
        RowBox[{":", " "}]}], 
      RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
     "Subsuperscript"]}], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], "\[Lambda]2"]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"\[ImaginaryI]J", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]2"]}], "-", 
  RowBox[{
   FractionBox["1", "144"], " ", 
   TemplateBox[{"m\[ImaginaryI]star\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.866463244884145*^9},ExpressionUUID->"726ffaa2-bb15-4531-a59a-\
98605f50788e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"KK", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], "\[Lambda]1"]}], "+", 
  RowBox[{
   TemplateBox[{"\[Zeta]", 
     RowBox[{}], "\[Null]"},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]1"], ""]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"1", 
     RowBox[{}], "\[Null]"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]1"], ""], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]1"]}], "+", 
  RowBox[{
   FractionBox["1", "36"], " ", 
   TemplateBox[{"\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]4"], ""], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.8664632477638073`*^9},ExpressionUUID->"7e2becca-ea5a-434c-8d5f-\
4c777952fa86"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    TemplateBox[{"0", 
      RowBox[{" ", 
        RowBox[{":", " "}]}], 
      RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
     "Subsuperscript"]}], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], "\[Lambda]2"]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]2"]}], "-", 
  RowBox[{
   FractionBox["1", "144"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.8664632489375763`*^9},ExpressionUUID->"09fc8c65-9da6-42a5-b6cb-\
817f11d7dcad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"P", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], "\[Lambda]1"]}], "+", 
  RowBox[{
   TemplateBox[{"S", 
     RowBox[{}], "\[Null]"},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]1"], ""]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"0", 
     RowBox[{}], "\[Null]"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]1"], ""], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]1"]}], "+", 
  RowBox[{
   FractionBox["1", "36"], " ", 
   TemplateBox[{"\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]4"], ""], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.8664632518777742`*^9},ExpressionUUID->"5caaab90-f7bc-477d-88d5-\
d2faf41ab97a"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2-forms", "Subsubsection",
 CellChangeTimes->{{3.8619945630052977`*^9, 3.8619945638230224`*^9}, {
  3.8619947859070177`*^9, 3.8619947860361876`*^9}, {3.862062550140644*^9, 
  3.8620625503561115`*^9}, {3.8623215854270167`*^9, 
  3.862321585587019*^9}},ExpressionUUID->"318008f2-b64a-41e8-96ed-\
340c7549c20d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"two$forms", "=", 
   RowBox[{"GenerateAlgebraicKS", "[", 
    RowBox[{"2", ",", "\[Chi]p"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.862349467854035*^9, 3.862349468038055*^9}, {
  3.8664632388367596`*^9, 3.8664632425776267`*^9}, {3.8664632826489277`*^9, 
  3.866463296248409*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"6a15a735-ae58-4040-86f0-4d1fb0be06eb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "\[Lambda]", " ", 
   TemplateBox[{"\[ImaginaryI]\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]]}], "+", 
  RowBox[{
   TemplateBox[{"\[ImaginaryI]\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]2", ",", "\[Lambda]3"}]]}], "-", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   TemplateBox[{"\[ImaginaryI]L", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]2"], "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]2"]}], "+", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   TemplateBox[{"\[ImaginaryI]J", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]3", ",", "\[Lambda]4"}]], ""], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "-", 
  RowBox[{
   FractionBox["1", "144"], " ", 
   TemplateBox[{"m\[ImaginaryI]star\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.866463314300768*^9},ExpressionUUID->"4d125147-fe72-44f8-8aca-\
1b3d1aa30edf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   TemplateBox[{"KK", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]2"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]2"], "\[Lambda]1"]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]3"]}], "-", 
  RowBox[{
   FractionBox["1", "18"], " ", 
   TemplateBox[{"\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]5"], "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.8664633232596064`*^9},ExpressionUUID->"4f79ae8a-f6be-40b4-847d-\
1d100fe5cbe0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "\[Lambda]", " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]]}], "+", 
  RowBox[{
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]2", ",", "\[Lambda]3"}]]}], "-", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]2"], "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]2"]}], "+", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]3", ",", "\[Lambda]4"}]], ""], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "-", 
  RowBox[{
   FractionBox["1", "144"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.866463337272341*^9},ExpressionUUID->"e2ec84a9-89b0-4c29-9928-\
a4aab1a8c5d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   TemplateBox[{"P", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]2"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]2"], "\[Lambda]1"]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]3"]}], "-", 
  RowBox[{
   FractionBox["1", "18"], " ", 
   TemplateBox[{"\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]5"], "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.866463346011737*^9},ExpressionUUID->"40d426eb-36a9-4726-b4f4-\
a4d51ee342e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "\[Lambda]", " ", 
   TemplateBox[{"\[ImaginaryI]J", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]]}], "-", 
  RowBox[{"2", " ", 
   TemplateBox[{"\[ImaginaryI]L", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]2"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]2"], "\[Lambda]1"]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"\[ImaginaryI]\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]3"]}], "+", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   TemplateBox[{"\[ImaginaryI]\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]3", ",", "\[Lambda]4"}]], ""], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "-", 
  RowBox[{
   FractionBox["1", "144"], " ", 
   TemplateBox[{"m\[ImaginaryI]starJ", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.8664633623619776`*^9},ExpressionUUID->"66eef44c-d787-435a-a845-\
4e9eb0903152"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   TemplateBox[{"\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]2", ",", "\[Lambda]3"}]]}], "-", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   TemplateBox[{"KK", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]2"], "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]2"]}], "-", 
  RowBox[{
   FractionBox["1", "18"], " ", 
   TemplateBox[{"star\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]5"], "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.8664633714947214`*^9},ExpressionUUID->"87fce91f-ad2d-466f-932f-\
4b85df120202"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "\[Lambda]", " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]]}], "-", 
  RowBox[{"2", " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]2"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]2"], "\[Lambda]1"]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]3"]}], "+", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]3", ",", "\[Lambda]4"}]], ""], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "-", 
  RowBox[{
   FractionBox["1", "144"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.866463386799757*^9},ExpressionUUID->"31f4e174-55b6-4a25-9cc8-\
b3a97ae0b9a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   TemplateBox[{"\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]2", ",", "\[Lambda]3"}]]}], "-", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   TemplateBox[{"P", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]2"], "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]2"]}], "-", 
  RowBox[{
   FractionBox["1", "18"], " ", 
   TemplateBox[{"star\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]5"], "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.866463395825402*^9},ExpressionUUID->"416b9e88-3e86-4004-8f10-\
c421a41b13da"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3-forms", "Subsubsection",
 CellChangeTimes->{{3.8619945630052977`*^9, 3.8619945638230224`*^9}, {
  3.8619947859070177`*^9, 3.8619947860361876`*^9}, {3.862062550140644*^9, 
  3.8620625503561115`*^9}, {3.8623215854270167`*^9, 3.862321585587019*^9}, {
  3.8623494804124017`*^9, 
  3.862349480620425*^9}},ExpressionUUID->"3b421ea3-fc9b-42ec-931f-\
08b166fce578"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"three$forms", "=", 
   RowBox[{"GenerateAlgebraicKS", "[", 
    RowBox[{"3", ",", "\[Chi]p"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.862349467854035*^9, 3.862349482501581*^9}, {
  3.8664632998414187`*^9, 3.8664633046493797`*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"2b7f858d-8a6b-4f12-a230-08c080706b64"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"3", " ", 
   TemplateBox[{"\[ImaginaryI]J", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]3"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]3"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]]}], "-", 
  RowBox[{
   TemplateBox[{"\[ImaginaryI]\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]3"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]3"]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   TemplateBox[{"\[ImaginaryI]\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]4", ",", "\[Lambda]5"}]], "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}], "-", 
  RowBox[{
   FractionBox["1", "144"], " ", 
   TemplateBox[{"\[ImaginaryI]starL", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.866463455271065*^9},ExpressionUUID->"9d849e0f-13a7-49bf-8050-\
195dc0be65ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]]}], "-", 
  RowBox[{
   TemplateBox[{"\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"star\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]4"]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   TemplateBox[{"KK", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], ""], " ", 
   
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "+", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   TemplateBox[{"mstar\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]6"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.8664635237310457`*^9},ExpressionUUID->"91e4865c-a53e-4c8e-8440-\
d88dec87ec92"],

Cell[BoxData[
 RowBox[{
  RowBox[{"3", " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]3"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]3"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]]}], "-", 
  RowBox[{
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]3"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]3"]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]4", ",", "\[Lambda]5"}]], "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}], "-", 
  RowBox[{
   FractionBox["1", "144"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.8664635867283583`*^9},ExpressionUUID->"4b451bec-a09a-4971-8ffe-\
cb2d48532f35"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]]}], "-", 
  RowBox[{
   TemplateBox[{"\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"star\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]4"]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   TemplateBox[{"P", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], ""], " ", 
   
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "+", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   TemplateBox[{"mstar\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]6"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.8664636638482385`*^9},ExpressionUUID->"b8c85306-4ee1-4bfc-8f01-\
8a8435ed361c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    TemplateBox[{"star\[CapitalPhi]", 
      RowBox[{" ", 
        RowBox[{":", " "}]}], 
      RowBox[{
       "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
        "\[Lambda]4"}]},
     "Subsuperscript"]}], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]4"]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   TemplateBox[{"\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]4", ",", "\[Lambda]5"}]], "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}], "-", 
  RowBox[{
   FractionBox["1", "144"], " ", 
   TemplateBox[{"starK", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.866463738208514*^9},ExpressionUUID->"6735ce54-d3b9-4394-99be-\
13f6c9816bd3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"\[ImaginaryI]\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]]}], "+", 
  RowBox[{"3", " ", 
   TemplateBox[{"\[ImaginaryI]\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]3"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]3"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]]}], "-", 
  RowBox[{
   TemplateBox[{"\[ImaginaryI]J", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]3"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]3"]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   TemplateBox[{"\[ImaginaryI]L", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], ""], " ", 
   
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "+", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   TemplateBox[{"m\[ImaginaryI]star\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]6"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.8664638279850426`*^9},ExpressionUUID->"189529b0-0508-463c-83d3-\
e2100879dd31"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    TemplateBox[{"star\[CapitalGamma]", 
      RowBox[{" ", 
        RowBox[{":", " "}]}], 
      RowBox[{
       "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
        "\[Lambda]4"}]},
     "Subsuperscript"]}], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]4"]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   TemplateBox[{"\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]4", ",", "\[Lambda]5"}]], "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}], "-", 
  RowBox[{
   FractionBox["1", "144"], " ", 
   TemplateBox[{"starP", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.8664639025848227`*^9},ExpressionUUID->"980c480f-1af8-45a6-97b6-\
8f08e2952be8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]]}], "+", 
  RowBox[{"3", " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]3"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]3"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]]}], "-", 
  RowBox[{
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]3"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]3"]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], ""], " ", 
   
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "+", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]6"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.866463995200034*^9},ExpressionUUID->"0a8d1d98-9426-40a6-b0c0-\
b6021ca872fb"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["4-forms", "Subsubsection",
 CellChangeTimes->{{3.8619945630052977`*^9, 3.8619945638230224`*^9}, {
  3.8619947859070177`*^9, 3.8619947860361876`*^9}, {3.862062550140644*^9, 
  3.8620625503561115`*^9}, {3.8623215854270167`*^9, 3.862321585587019*^9}, {
  3.8623494866393747`*^9, 
  3.8623494867913895`*^9}},ExpressionUUID->"9166b4e8-2d16-4060-9af7-\
1584f510e5ba"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"four$forms", "=", 
   RowBox[{"GenerateAlgebraicKS", "[", 
    RowBox[{"4", ",", "\[Chi]p"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.862349467854035*^9, 3.862349489063691*^9}, {
  3.86646331154307*^9, 3.866463318162923*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"c2d1d137-232a-4cf7-a5a4-263c11e33101"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "\[Lambda]", " ", 
   TemplateBox[{"star\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "+", 
  RowBox[{
   TemplateBox[{"mstar\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}], "-", 
  RowBox[{
   FractionBox["4", "3"], " ", 
   TemplateBox[{"\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]4"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]4"]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   TemplateBox[{"1", 
     RowBox[{}], "\[Null]"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]],
     ""], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   TemplateBox[{"\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]5", ",", "\[Lambda]6"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}], "-", 
  RowBox[{
   FractionBox["1", "144"], " ", 
   TemplateBox[{"star\[Zeta]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
       "\[Lambda]8"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.866464307097763*^9},ExpressionUUID->"05940457-74f6-488a-baf1-\
c02bfa3eeded"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], " ", 
   TemplateBox[{"\[ImaginaryI]\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]4"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]4"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"m\[ImaginaryI]star\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]5"]}], "+", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   TemplateBox[{"\[ImaginaryI]J", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5"}]], 
    "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}], "-", 
  RowBox[{
   FractionBox["1", "9"], " ", 
   TemplateBox[{"m\[ImaginaryI]star\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]7"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.8664646179576406`*^9},ExpressionUUID->"6cfd8584-d69d-4344-8df2-\
5325d06b8682"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "\[Lambda]", " ", 
   TemplateBox[{"star\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "+", 
  RowBox[{
   TemplateBox[{"mstar\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}], "-", 
  RowBox[{
   FractionBox["4", "3"], " ", 
   TemplateBox[{"\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]4"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]4"]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   TemplateBox[{"0", 
     RowBox[{}], "\[Null]"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]],
     ""], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   TemplateBox[{"\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]5", ",", "\[Lambda]6"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}], "-", 
  RowBox[{
   FractionBox["1", "144"], " ", 
   TemplateBox[{"starS", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
       "\[Lambda]8"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.8664649022748146`*^9},ExpressionUUID->"bb273cfc-7a99-43a3-9efa-\
0b9026864a15"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]4"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]4"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]5"]}], "+", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5"}]], 
    "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}], "-", 
  RowBox[{
   FractionBox["1", "9"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]7"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.8664652071171236`*^9},ExpressionUUID->"c2eeffb3-17fa-484c-883e-\
67a1ba812ed0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "\[Lambda]", " ", 
   TemplateBox[{"\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "-", 
  RowBox[{"4", " ", 
   TemplateBox[{"\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]4"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]4"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"mstar\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]5"]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   TemplateBox[{"\[Zeta]", 
     RowBox[{}], "\[Null]"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]],
     ""], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   TemplateBox[{"star\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]5", ",", "\[Lambda]6"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}], "-", 
  RowBox[{
   FractionBox["1", "144"], " ", 
   TemplateBox[{"star1", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
       "\[Lambda]8"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.866465526743023*^9},ExpressionUUID->"413c02cf-e333-4d08-97c5-\
54ee2936cd59"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   TemplateBox[{"m\[ImaginaryI]star\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}], "-", 
  RowBox[{
   FractionBox["4", "3"], " ", 
   TemplateBox[{"\[ImaginaryI]\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]4"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]4"]}], "+", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   TemplateBox[{"\[ImaginaryI]\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5"}]], 
    "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}], "-", 
  RowBox[{
   FractionBox["1", "9"], " ", 
   TemplateBox[{"m\[ImaginaryI]starJ", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]7"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.8664658780106835`*^9},ExpressionUUID->"e6cd779f-e892-4932-ba8b-\
547f3fe51f10"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "\[Lambda]", " ", 
   TemplateBox[{"\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "-", 
  RowBox[{"4", " ", 
   TemplateBox[{"\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]4"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]4"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"mstar\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]5"]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   TemplateBox[{"S", 
     RowBox[{}], "\[Null]"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]],
     ""], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   TemplateBox[{"star\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]5", ",", "\[Lambda]6"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}], "-", 
  RowBox[{
   FractionBox["1", "144"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
       "\[Lambda]8"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.866466197939603*^9},ExpressionUUID->"2fe1f447-f151-493c-8435-\
9e933d84ef2f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}], "-", 
  RowBox[{
   FractionBox["4", "3"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]4"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]4"]}], "+", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5"}]], 
    "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}], "-", 
  RowBox[{
   FractionBox["1", "9"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]7"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.866466548767991*^9},ExpressionUUID->"c047b1c4-2797-45ff-95d7-\
d67b6cbf67da"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["5-forms", "Subsubsection",
 CellChangeTimes->{{3.8619945630052977`*^9, 3.8619945638230224`*^9}, {
  3.8619947859070177`*^9, 3.8619947860361876`*^9}, {3.862062550140644*^9, 
  3.8620625503561115`*^9}, {3.8623215854270167`*^9, 3.862321585587019*^9}, {
  3.862349491352386*^9, 
  3.8623494916564145`*^9}},ExpressionUUID->"266919dc-a690-4ec5-aa2c-\
c8bc3e1b4239"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"five$forms", "=", 
   RowBox[{"GenerateAlgebraicKS", "[", 
    RowBox[{"5", ",", "\[Chi]p"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.862349467854035*^9, 3.8623494938464966`*^9}, {
  3.86646332175425*^9, 3.8664633278082294`*^9}},
 CellLabel->
  "In[170]:=",ExpressionUUID->"12901dfe-31f9-4e40-8fd5-0ffcf90f18e3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"5", " ", 
   TemplateBox[{"\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]5"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]5"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "-", 
  RowBox[{
   FractionBox["5", "3"], " ", 
   TemplateBox[{"star\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]5"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]5"]}], "-", 
  RowBox[{
   FractionBox["5", "6"], " ", 
   TemplateBox[{"KK", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5"}]],
     "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}], "+", 
  RowBox[{
   FractionBox["5", "6"], " ", 
   TemplateBox[{"mstar\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]6", ",", "\[Lambda]7"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.8664678179887924`*^9},ExpressionUUID->"988475ae-638d-434b-98f5-\
d9696af6e7e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"m\[ImaginaryI]star\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]]}], "-", 
  RowBox[{
   TemplateBox[{"m\[ImaginaryI]star\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", 
     ",", "\[Lambda]6"}]]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"m\[ImaginaryI]starJ", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]6"]}], "-", 
  RowBox[{
   FractionBox["5", "3"], " ", 
   TemplateBox[{"\[ImaginaryI]\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}], "+", 
  RowBox[{
   FractionBox["5", "36"], " ", 
   TemplateBox[{"\[ImaginaryI]starL", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]8"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.866468879933584*^9},ExpressionUUID->"2b4f7bdd-1953-4d59-9472-\
bc54694a1601"],

Cell[BoxData[
 RowBox[{
  RowBox[{"5", " ", 
   TemplateBox[{"\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]5"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]5"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "-", 
  RowBox[{
   FractionBox["5", "3"], " ", 
   TemplateBox[{"star\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]5"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]5"]}], "-", 
  RowBox[{
   FractionBox["5", "6"], " ", 
   TemplateBox[{"P", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5"}]],
     "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}], "+", 
  RowBox[{
   FractionBox["5", "6"], " ", 
   TemplateBox[{"mstar\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]6", ",", "\[Lambda]7"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.8664701489977283`*^9},ExpressionUUID->"ff3c61eb-a3bc-4f24-89c7-\
533acd567f13"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]]}], "-", 
  RowBox[{
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", 
     ",", "\[Lambda]6"}]]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]6"]}], "-", 
  RowBox[{
   FractionBox["5", "3"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}], "+", 
  RowBox[{
   FractionBox["5", "36"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]8"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.8664712081518393`*^9},ExpressionUUID->"4aa9831c-f11a-4253-8297-\
48b8bd45309b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    TemplateBox[{"m\[ImaginaryI]starJ", 
      RowBox[{" ", 
        RowBox[{":", " "}]}], 
      RowBox[{
       "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
        ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
     "Subsuperscript"]}], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", 
     ",", "\[Lambda]6"}]]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"m\[ImaginaryI]star\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]6"]}], "-", 
  RowBox[{
   FractionBox["5", "6"], " ", 
   TemplateBox[{"\[ImaginaryI]L", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5"}]],
     "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}], "+", 
  RowBox[{
   FractionBox["5", "6"], " ", 
   TemplateBox[{"m\[ImaginaryI]star\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]6", ",", "\[Lambda]7"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.8664726296677227`*^9},ExpressionUUID->"a1cc212b-3e54-4e43-8ba2-\
78022421f073"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"mstar\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]]}], "+", 
  RowBox[{"5", " ", 
   TemplateBox[{"star\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]5"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]5"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "-", 
  RowBox[{
   FractionBox["5", "3"], " ", 
   TemplateBox[{"\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]5"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]5"]}], "-", 
  RowBox[{
   FractionBox["5", "3"], " ", 
   TemplateBox[{"\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}], "+", 
  RowBox[{
   FractionBox["5", "36"], " ", 
   TemplateBox[{"starK", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]8"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.8664738244397697`*^9},ExpressionUUID->"6a93a34e-5eba-42b1-aeba-\
9dbe03048924"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    TemplateBox[{"0", 
      RowBox[{" ", 
        RowBox[{":", " "}]}], 
      RowBox[{
       "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
        ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
     "Subsuperscript"]}], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", 
     ",", "\[Lambda]6"}]]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]6"]}], "-", 
  RowBox[{
   FractionBox["5", "6"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5"}]],
     "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}], "+", 
  RowBox[{
   FractionBox["5", "6"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]6", ",", "\[Lambda]7"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.866475248051732*^9},ExpressionUUID->"79f4fa61-7c24-4d19-b450-\
1915e4257bf6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"mstar\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]]}], "+", 
  RowBox[{"5", " ", 
   TemplateBox[{"star\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]5"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]5"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "-", 
  RowBox[{
   FractionBox["5", "3"], " ", 
   TemplateBox[{"\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]5"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]5"]}], "-", 
  RowBox[{
   FractionBox["5", "3"], " ", 
   TemplateBox[{"\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}], "+", 
  RowBox[{
   FractionBox["5", "36"], " ", 
   TemplateBox[{"starP", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]8"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.8664764437287517`*^9},ExpressionUUID->"c6f9b357-df48-4438-95df-\
27ea77f795a0"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["6-forms", "Subsubsection",
 CellChangeTimes->{{3.8619945630052977`*^9, 3.8619945638230224`*^9}, {
  3.8619947859070177`*^9, 3.8619947860361876`*^9}, {3.862062550140644*^9, 
  3.8620625503561115`*^9}, {3.8623215854270167`*^9, 3.862321585587019*^9}, {
  3.862349496338189*^9, 
  3.8623494967949038`*^9}},ExpressionUUID->"150228e6-368a-4f98-9081-\
837b723641b0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"six$forms", "=", 
   RowBox[{"GenerateAlgebraicKS", "[", 
    RowBox[{"6", ",", "\[Chi]p"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.862349467854035*^9, 3.862349468038055*^9}, {
  3.8623494982511115`*^9, 3.862349498843175*^9}, {3.8664633341791377`*^9, 
  3.8664633398949304`*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"8bdc1505-ccdf-47ed-ae33-5a83728aecbd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "\[Lambda]", " ", 
   TemplateBox[{"m\[ImaginaryI]starJ", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]]}], "+", 
  RowBox[{
   TemplateBox[{"\[ImaginaryI]starL", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", 
     ",", "\[Lambda]6", ",", "\[Lambda]7"}]]}], "-", 
  RowBox[{"2", " ", 
   TemplateBox[{"m\[ImaginaryI]star\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]6"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]6"]}], "-", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   TemplateBox[{"\[ImaginaryI]J", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}], "+", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   TemplateBox[{"m\[ImaginaryI]star\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]7", ",", "\[Lambda]8"}]], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.8664808073517184`*^9},ExpressionUUID->"28efa79e-47a4-40a2-b23f-\
19e69b3ea364"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "6"}], " ", 
   TemplateBox[{"mstar\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]6"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]6"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"starK", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]7"]}], "+", 
  RowBox[{
   FractionBox["10", "3"], " ", 
   TemplateBox[{"\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   TemplateBox[{"star\[Zeta]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
       "\[Lambda]8"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]9"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8", ",", 
     "\[Lambda]9"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.8664838460875893`*^9},ExpressionUUID->"71862ecd-da34-46ed-b47e-\
4c6a384141fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "\[Lambda]", " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]]}], "+", 
  RowBox[{
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", 
     ",", "\[Lambda]6", ",", "\[Lambda]7"}]]}], "-", 
  RowBox[{"2", " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]6"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]6"]}], "-", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}], "+", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]7", ",", "\[Lambda]8"}]], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.8664882410369925`*^9},ExpressionUUID->"91e0fa6f-6da8-419e-b847-\
a59a940625b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "6"}], " ", 
   TemplateBox[{"mstar\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]6"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]6"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"starP", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]7"]}], "+", 
  RowBox[{
   FractionBox["10", "3"], " ", 
   TemplateBox[{"\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   TemplateBox[{"starS", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
       "\[Lambda]8"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]9"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8", ",", 
     "\[Lambda]9"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.866491387588727*^9},ExpressionUUID->"1ec8c5cd-ed70-49f9-9762-\
6bb696601d8e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "\[Lambda]", " ", 
   TemplateBox[{"m\[ImaginaryI]star\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]]}], "-", 
  RowBox[{"6", " ", 
   TemplateBox[{"m\[ImaginaryI]star\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]6"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]6"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"\[ImaginaryI]starL", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]7"]}], "-", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   TemplateBox[{"\[ImaginaryI]\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}], "+", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   TemplateBox[{"m\[ImaginaryI]starJ", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]7", ",", "\[Lambda]8"}]], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.866496553206427*^9},ExpressionUUID->"0bd6e143-4600-4702-b157-\
5d9f15ffa90f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   TemplateBox[{"starK", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", 
     ",", "\[Lambda]6", ",", "\[Lambda]7"}]]}], "-", 
  RowBox[{"2", " ", 
   TemplateBox[{"mstar\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]6"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]6"]}], "+", 
  RowBox[{
   FractionBox["10", "3"], " ", 
   TemplateBox[{"star\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   TemplateBox[{"star1", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
       "\[Lambda]8"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]9"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8", ",", 
     "\[Lambda]9"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.8665002271102295`*^9},ExpressionUUID->"f9cbfc9c-1107-4697-906e-\
c187c15223e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "\[Lambda]", " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]]}], "-", 
  RowBox[{"6", " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]6"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]6"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]7"]}], "-", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}], "+", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]7", ",", "\[Lambda]8"}]], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.8665052321871834`*^9},ExpressionUUID->"492b7b4a-4d37-4079-8eeb-\
517b5fdc449a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   TemplateBox[{"starP", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", 
     ",", "\[Lambda]6", ",", "\[Lambda]7"}]]}], "-", 
  RowBox[{"2", " ", 
   TemplateBox[{"mstar\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]6"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]6"]}], "+", 
  RowBox[{
   FractionBox["10", "3"], " ", 
   TemplateBox[{"star\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
       "\[Lambda]8"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]9"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8", ",", 
     "\[Lambda]9"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.86650856782858*^9},ExpressionUUID->"1943c884-1999-44ee-bdcb-875155fa516d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["7-forms", "Subsubsection",
 CellChangeTimes->{{3.8619945630052977`*^9, 3.8619945638230224`*^9}, {
  3.8619947859070177`*^9, 3.8619947860361876`*^9}, {3.862062550140644*^9, 
  3.8620625503561115`*^9}, {3.8623215854270167`*^9, 3.862321585587019*^9}, {
  3.8623495013388615`*^9, 
  3.8623495016748943`*^9}},ExpressionUUID->"c9e2a1da-b8ed-4b9c-ae93-\
482e6c081e42"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"seven$forms", "=", 
   RowBox[{"GenerateAlgebraicKS", "[", 
    RowBox[{"7", ",", "\[Chi]p"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.862349467854035*^9, 3.862349468038055*^9}, {
  3.862349503707534*^9, 3.862349504043558*^9}, {3.8664633439859605`*^9, 
  3.8664633505773387`*^9}, {3.8665783438001857`*^9, 
  3.866578345209888*^9}},ExpressionUUID->"388d6012-82a0-4b0d-b292-\
b85e15bb913c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"7", " ", 
   TemplateBox[{"m\[ImaginaryI]star\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]7"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]7"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]]}], "-", 
  RowBox[{
   FractionBox["7", "3"], " ", 
   TemplateBox[{"m\[ImaginaryI]starJ", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]7"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]7"]}], "-", 
  RowBox[{
   FractionBox["35", "6"], " ", 
   TemplateBox[{"\[ImaginaryI]\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}], "+", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   TemplateBox[{"\[ImaginaryI]starL", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]8", ",", "\[Lambda]9"}]], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8", ",", 
     "\[Lambda]9"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.8665621647306085`*^9},ExpressionUUID->"c941005f-7230-42b7-8cc4-\
d78c8a585011"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"starK", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]]}], "-", 
  RowBox[{
   TemplateBox[{"star\[Zeta]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
       "\[Lambda]8"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", 
     ",", "\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8"}]]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"star1", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
       "\[Lambda]8"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]8"]}], "-", 
  RowBox[{
   FractionBox["35", "6"], " ", 
   TemplateBox[{"mstar\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8"}]], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.8665702714964457`*^9},ExpressionUUID->"67bec75f-a779-4995-af9b-\
b9b9de395f25"],

Cell[BoxData[
 RowBox[{
  RowBox[{"7", " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]7"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]7"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]]}], "-", 
  RowBox[{
   FractionBox["7", "3"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]7"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]7"]}], "-", 
  RowBox[{
   FractionBox["35", "6"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}], "+", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]8", ",", "\[Lambda]9"}]], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8", ",", 
     "\[Lambda]9"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.8665852557132177`*^9},ExpressionUUID->"bf5379c7-7038-4da1-b0de-\
c91af7662818"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"starP", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]]}], "-", 
  RowBox[{
   TemplateBox[{"starS", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
       "\[Lambda]8"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", 
     ",", "\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8"}]]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
       "\[Lambda]8"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]8"]}], "-", 
  RowBox[{
   FractionBox["35", "6"], " ", 
   TemplateBox[{"mstar\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8"}]], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.8665924395600586`*^9},ExpressionUUID->"b0812a0a-8909-4ac9-ab24-\
e38cd501932e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    TemplateBox[{"star1", 
      RowBox[{" ", 
        RowBox[{":", " "}]}], 
      RowBox[{
       "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
        ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
        "\[Lambda]8"}]},
     "Subsuperscript"]}], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", 
     ",", "\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8"}]]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"star\[Zeta]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
       "\[Lambda]8"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]8"]}], "-", 
  RowBox[{
   FractionBox["35", "6"], " ", 
   TemplateBox[{"\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}], "+", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   TemplateBox[{"starK", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]8", ",", "\[Lambda]9"}]], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8", ",", 
     "\[Lambda]9"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.8666061630566792`*^9},ExpressionUUID->"aaebce79-2d74-4623-84a5-\
27b0a6d0c41f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"\[ImaginaryI]starL", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]]}], "+", 
  RowBox[{"7", " ", 
   TemplateBox[{"m\[ImaginaryI]starJ", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]7"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]7"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]]}], "-", 
  RowBox[{
   FractionBox["7", "3"], " ", 
   TemplateBox[{"m\[ImaginaryI]star\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]7"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]7"]}], "-", 
  RowBox[{
   FractionBox["35", "6"], " ", 
   TemplateBox[{"m\[ImaginaryI]star\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8"}]], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.86661389320321*^9},ExpressionUUID->"b2adeb9c-5b3f-4a91-b8f2-1eb452d1269b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    TemplateBox[{"0", 
      RowBox[{" ", 
        RowBox[{":", " "}]}], 
      RowBox[{
       "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
        ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
        "\[Lambda]8"}]},
     "Subsuperscript"]}], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", 
     ",", "\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8"}]]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"starS", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
       "\[Lambda]8"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]8"]}], "-", 
  RowBox[{
   FractionBox["35", "6"], " ", 
   TemplateBox[{"\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}], "+", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   TemplateBox[{"starP", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]8", ",", "\[Lambda]9"}]], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8", ",", 
     "\[Lambda]9"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.866628838091838*^9},ExpressionUUID->"bceed9f9-7243-4c69-b6ea-\
b356c94cee5d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]]}], "+", 
  RowBox[{"7", " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]7"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]7"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]]}], "-", 
  RowBox[{
   FractionBox["7", "3"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]7"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]7"]}], "-", 
  RowBox[{
   FractionBox["35", "6"], " ", 
   TemplateBox[{"0", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8"}]], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}]}]], "Echo",
 CellChangeTimes->{
  3.8666367554421825`*^9},ExpressionUUID->"d8d4c5ef-8c61-437e-81c6-\
61b5cf7cbdd7"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["8-forms (very slow and simply the dual of the 0-forms)", "Subsubsection",
 CellChangeTimes->{{3.8619945630052977`*^9, 3.8619945638230224`*^9}, {
  3.8619947859070177`*^9, 3.8619947860361876`*^9}, {3.862062550140644*^9, 
  3.8620625503561115`*^9}, {3.8623215854270167`*^9, 3.862321585587019*^9}, {
  3.8623495063238664`*^9, 3.8623495067159085`*^9}, {3.872689440038577*^9, 
  3.872689447278717*^9}},ExpressionUUID->"c6bb9842-132f-4c42-877d-\
611d71102e45"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GenerateAlgebraicKS", "[", 
   RowBox[{"8", ",", "\[Chi]p"}], "]"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.862349467854035*^9, 3.862349468038055*^9}, {
   3.8623495084051847`*^9, 3.862349508717725*^9}, 
   3.8663923122043505`*^9},ExpressionUUID->"6cdc9519-f7ab-4cd3-af91-\
f56ed142c49a"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.866462747064829*^9},
 CellLabel->
  "Out[155]=",ExpressionUUID->"292313a5-4f0d-43c2-ba4c-0cfa5ac034fb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Routine for compressing KS identities", "Subsubsection",
 CellChangeTimes->{{3.8726893768212633`*^9, 3.872689382838666*^9}, {
  3.872689678444948*^9, 
  3.872689681405667*^9}},ExpressionUUID->"161d9b2a-84e0-484b-bb2b-\
602737ac72de"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"algebraic$identities", "=", 
    RowBox[{"{", 
     RowBox[{
     "zero$forms", ",", "one$forms", ",", "two$forms", ",", "three$forms", 
      ",", "four$forms", ",", "five$forms", ",", "six$forms", ",", 
      "seven$forms"}], "}"}]}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.8666404961340384`*^9, 3.866640498774284*^9}, {
  3.8666407734218564`*^9, 3.8666407830061502`*^9}},
 CellLabel->
  "In[222]:=",ExpressionUUID->"105378c3-7d80-499f-bf27-35456473c956"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"algebraic$identities$compressed", "=", 
    RowBox[{"Compress", "[", "algebraic$identities", "]"}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.8666407032448626`*^9, 3.8666407114782705`*^9}},
 CellLabel->
  "In[223]:=",ExpressionUUID->"253bdd3c-7c7d-485f-8bc6-94fb9e5dcc0a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Differential Killing spinor relations", "Section",
 CellChangeTimes->{{3.8619944930042267`*^9, 3.8619944979124813`*^9}, {
  3.872689182485925*^9, 3.8726891841666737`*^9}, {3.872689466982579*^9, 
  3.8726894687984653`*^9}},ExpressionUUID->"f6e9ae4f-f626-41e2-bcee-\
0f605a4e823e"],

Cell[CellGroupData[{

Cell["0-form calculations", "Subsection",
 CellChangeTimes->{{3.8619656509570036`*^9, 
  3.8619656534090343`*^9}},ExpressionUUID->"0537b4c6-873a-4518-a7fd-\
6b6f5ec1e4aa"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"d", "(", 
    RowBox[{
     OverscriptBox[
      SubscriptBox["\[Chi]", "+"], "_"], 
     SubscriptBox["\[Chi]", "+"]}], ")"}], "=", 
   RowBox[{
    RowBox[{"d", "(", "1", ")"}], "=", "0"}]}], 
  TraditionalForm]],ExpressionUUID->"c5af7d24-72a2-4868-85d4-3b33482d56fb"]], \
"Subsubsection",
 CellChangeTimes->{{3.847280566332275*^9, 3.847280608212343*^9}, {
  3.8472809759485207`*^9, 3.8472809798120165`*^9}, {3.84728611853856*^9, 
  3.847286161085925*^9}, {3.8617092711033087`*^9, 3.861709287247534*^9}, {
  3.8617256537676096`*^9, 3.8617256564539437`*^9}, {3.8618834984587173`*^9, 
  3.8618835161940517`*^9}, {3.86199334101398*^9, 
  3.8619933445362415`*^9}},ExpressionUUID->"f444ecf8-0cbf-4eea-abec-\
c7ac6ab1bc60"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]pb$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "//", "gProductToBL"}], "//", 
   "gSimplify"}]}]], "Input",
 CellChangeTimes->{
  3.8473810676999598`*^9, {3.861709291975355*^9, 3.86170929651845*^9}, {
   3.8617246945678377`*^9, 3.8617246960786905`*^9}, {3.8618835125219607`*^9, 
   3.8618835199601035`*^9}, {3.8618887495240574`*^9, 3.86188874965199*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"a3e04841-cf05-4b55-90fd-99927002702b"],

Cell[BoxData[
 TemplateBox[{"1", 
   RowBox[{}], "\[Null]"},
  "Subsuperscript"]], "Output",
 CellChangeTimes->{
  3.847381068257331*^9, 3.861709297294901*^9, 3.861709523433937*^9, 
   3.86171077084962*^9, 3.86171138822259*^9, 3.861715499960189*^9, 
   3.8617246984013724`*^9, 3.861724970466397*^9, 3.8617250020854673`*^9, 
   3.8617256724923873`*^9, 3.861883520852895*^9, {3.86188875860522*^9, 
   3.8618888157462735`*^9}, 3.861896145839664*^9, 3.86196171912831*^9, 
   3.8619617907836275`*^9, 3.8619619174070115`*^9, 3.8619626769928937`*^9, 
   3.861964316803051*^9, 3.8619644706884017`*^9, 3.861964509138439*^9, 
   3.8619650341312475`*^9, 3.862044474068583*^9, 3.8622521916956763`*^9, 
   3.8662810901846333`*^9, 3.866296825464939*^9, 3.872690171548914*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"1acf229a-a823-498f-a6d5-3af49e98f1ef"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[Association["boxes" -> FormBox[
     RowBox[{
       SubscriptBox["\[Del]", 
        StyleBox["a", "TI"]], 
       RowBox[{"(", 
         RowBox[{
           OverscriptBox["\[Chi]", "_"], "\[Chi]"}], ")"}], 
       SuperscriptBox[
        StyleBox["e", "TI"], 
        StyleBox["a", "TI"]]}], TraditionalForm], "errors" -> {}, "input" -> 
   "\\nabla_a (\\bar{\\chi} \\chi) e^a", "state" -> "Boxes"],
  "TeXAssistantTemplate"]], "Text",
 CellChangeTimes->{3.872689008094285*^9, 3.8726900719627533`*^9, 
  3.8726901110720587`*^9},ExpressionUUID->"e3cd1e2d-db41-46b0-b4b7-\
2afc0e7b6cb7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d$\[Chi]pb$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"gD", "[", 
      RowBox[{
       RowBox[{"{", "a", "}"}], ",", 
       RowBox[{"gTimes", "[", 
        RowBox[{"gTimes", "[", 
         RowBox[{
          RowBox[{"dc", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}]}], "]"}], "]"}]}], "]"}], "*", 
     RowBox[{"gForm", "[", 
      RowBox[{"e", ",", 
       RowBox[{"{", 
        RowBox[{"u", "[", "a", "]"}], "}"}]}], "]"}]}], "//", "gOrd"}], "//", 
   "gSimplify"}]}]], "Input",
 CellChangeTimes->{{3.847280619188809*^9, 3.8472806797964196`*^9}, {
   3.8472807805097017`*^9, 3.8472807871339235`*^9}, {3.847280872332821*^9, 
   3.847280881311187*^9}, {3.847280914671928*^9, 3.847280915802313*^9}, {
   3.847280989421027*^9, 3.847280997293161*^9}, {3.8472810325808377`*^9, 
   3.8472810759104147`*^9}, {3.8472811266791897`*^9, 3.8472811385539484`*^9}, 
   3.8472821949509554`*^9, 3.8472822279030685`*^9, {3.8472822788626375`*^9, 
   3.84728228037967*^9}, {3.84728240590496*^9, 3.847282406009033*^9}, {
   3.8472824948066406`*^9, 3.847282495158661*^9}, {3.8472954423919787`*^9, 
   3.847295445639965*^9}, {3.861709308087333*^9, 3.8617093311754937`*^9}, {
   3.8617247059254513`*^9, 3.8617247205436945`*^9}, {3.861883531126509*^9, 
   3.8618835480045614`*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"47ff2eb6-cc6b-4489-8455-84d2b0a306f3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8472806806358156`*^9, 3.847280709957897*^9}, {
   3.8472807743945236`*^9, 3.8472807877083406`*^9}, {3.8472808302831044`*^9, 
   3.847280833888936*^9}, {3.8472808743357024`*^9, 3.8472809166521153`*^9}, {
   3.8472809904180593`*^9, 3.847281009196892*^9}, {3.847281061106484*^9, 
   3.8472810764879026`*^9}, {3.8472811328390474`*^9, 3.847281139744235*^9}, {
   3.8472814109315324`*^9, 3.8472814367691607`*^9}, 3.8472815024924984`*^9, 
   3.8472821614793315`*^9, {3.8472822284771643`*^9, 3.847282248680112*^9}, 
   3.847282281265634*^9, 3.847282408038954*^9, 3.847282495887813*^9, 
   3.8472944536024723`*^9, 3.847294487740802*^9, 3.8472954465429726`*^9, 
   3.8472988681741877`*^9, 3.8472989567263374`*^9, 3.8473043276680946`*^9, 
   3.847304441774476*^9, 3.8473057272015657`*^9, 3.8473768214075594`*^9, 
   3.861709332876021*^9, 3.861709525296118*^9, 3.8617107726029167`*^9, 
   3.8617113906530237`*^9, 3.861715505976657*^9, {3.861715991610253*^9, 
   3.861716016352111*^9}, 3.861716435470775*^9, 3.8617247218621893`*^9, 
   3.8617249724337797`*^9, 3.8617250038055468`*^9, 3.861725673473942*^9, {
   3.861883532782872*^9, 3.8618835496142483`*^9}, 3.8618887868776493`*^9, 
   3.8618961480903006`*^9, 3.8619617281457806`*^9, 3.8619617959090586`*^9, 
   3.8619619198928576`*^9, 3.861962679033783*^9, 3.8619643182877765`*^9, 
   3.861964473172936*^9, 3.861964511623711*^9, 3.861965037162928*^9, 
   3.862044475706868*^9, 3.8622521936364927`*^9, 3.8662810919829874`*^9, 
   3.86629682749806*^9, 3.872690172466318*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"25ee3f6c-d402-40f7-b742-ecbf4f43381a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"d", "(", 
    RowBox[{
     OverscriptBox[
      SubscriptBox["\[Chi]", "-"], "_"], 
     SubscriptBox["\[Chi]", "+"]}], ")"}], "=", 
   RowBox[{
    RowBox[{"d", "(", "0", ")"}], "=", "0"}]}], 
  TraditionalForm]],ExpressionUUID->"c6a6d65a-59ca-4dcf-8432-577e40d21876"]], \
"Subsubsection",
 CellChangeTimes->{{3.847280566332275*^9, 3.847280608212343*^9}, {
  3.8472809759485207`*^9, 3.8472809798120165`*^9}, {3.84728611853856*^9, 
  3.847286161085925*^9}, {3.8617092711033087`*^9, 3.861709287247534*^9}, {
  3.8617256537676096`*^9, 3.8617256564539437`*^9}, {3.8618834984587173`*^9, 
  3.8618835161940517`*^9}, {3.8618835538017907`*^9, 3.8618835545362663`*^9}, {
  3.8618886716187224`*^9, 3.8618886736517496`*^9}, {3.861993348618042*^9, 
  3.8619933515325155`*^9}},ExpressionUUID->"1a81f784-6218-4fb0-b736-\
196df6408fa2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]mb$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"lcc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "//", "gProductToBL"}], "//", 
   "gSimplify"}]}]], "Input",
 CellChangeTimes->{
  3.8473810676999598`*^9, {3.861709291975355*^9, 3.86170929651845*^9}, {
   3.8617246945678377`*^9, 3.8617246960786905`*^9}, {3.8618835125219607`*^9, 
   3.8618835199601035`*^9}, {3.8618835554737606`*^9, 
   3.8618835561296854`*^9}, {3.8618886745867157`*^9, 3.861888676570835*^9}, {
   3.8618887651011953`*^9, 3.861888766731946*^9}, {3.8619626960316753`*^9, 
   3.8619626982192*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"39d444d1-0364-479f-85d6-4fef2f35bfd5"],

Cell[BoxData[
 TemplateBox[{"0", 
   RowBox[{}], "\[Null]"},
  "Subsuperscript"]], "Output",
 CellChangeTimes->{
  3.847381068257331*^9, 3.861709297294901*^9, 3.861709523433937*^9, 
   3.86171077084962*^9, 3.86171138822259*^9, 3.861715499960189*^9, 
   3.8617246984013724`*^9, 3.861724970466397*^9, 3.8617250020854673`*^9, 
   3.8617256724923873`*^9, 3.861883520852895*^9, 3.8618835587256737`*^9, 
   3.861888685347028*^9, {3.861888791225854*^9, 3.8618888192158475`*^9}, 
   3.8618963475428205`*^9, 3.8619627018973665`*^9, 3.861964516077518*^9, 
   3.8619650385380177`*^9, 3.862044478407902*^9, 3.8622521954383836`*^9, 
   3.866281104380324*^9, 3.866296828769992*^9, 3.8726901731520386`*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"676b032b-42ce-4d20-8859-ac7e1cf27823"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[Association["boxes" -> FormBox[
     RowBox[{
       SubscriptBox["\[Del]", 
        StyleBox["a", "TI"]], 
       RowBox[{"(", 
         RowBox[{
           SuperscriptBox[
            OverscriptBox["\[Chi]", "_"], 
            StyleBox["c", "TI"]], "\[Chi]"}], ")"}], 
       SuperscriptBox[
        StyleBox["e", "TI"], 
        StyleBox["a", "TI"]]}], TraditionalForm], "errors" -> {}, "input" -> 
   "\\nabla_a (\\bar{\\chi}^c \\chi) e^a", "state" -> "Boxes"],
  "TeXAssistantTemplate"]], "Text",
 CellChangeTimes->{
  3.8726890191137714`*^9, {3.872689056592898*^9, 3.872689057262643*^9}, 
   3.8726900743511696`*^9, 
   3.872690113826171*^9},ExpressionUUID->"dc5348dc-204a-4420-be95-\
898540044b8c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d$\[Chi]mb$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"gD", "[", 
      RowBox[{
       RowBox[{"{", "a", "}"}], ",", 
       RowBox[{"gTimes", "[", 
        RowBox[{"gTimes", "[", 
         RowBox[{
          RowBox[{"lcc", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}]}], "]"}], "]"}]}], "]"}], "*", 
     RowBox[{"gForm", "[", 
      RowBox[{"e", ",", 
       RowBox[{"{", 
        RowBox[{"u", "[", "a", "]"}], "}"}]}], "]"}]}], "//", "gOrd"}], "//", 
   "gSimplify"}]}]], "Input",
 CellChangeTimes->{{3.847280619188809*^9, 3.8472806797964196`*^9}, {
   3.8472807805097017`*^9, 3.8472807871339235`*^9}, {3.847280872332821*^9, 
   3.847280881311187*^9}, {3.847280914671928*^9, 3.847280915802313*^9}, {
   3.847280989421027*^9, 3.847280997293161*^9}, {3.8472810325808377`*^9, 
   3.8472810759104147`*^9}, {3.8472811266791897`*^9, 3.8472811385539484`*^9}, 
   3.8472821949509554`*^9, 3.8472822279030685`*^9, {3.8472822788626375`*^9, 
   3.84728228037967*^9}, {3.84728240590496*^9, 3.847282406009033*^9}, {
   3.8472824948066406`*^9, 3.847282495158661*^9}, {3.8472954423919787`*^9, 
   3.847295445639965*^9}, {3.861709308087333*^9, 3.8617093311754937`*^9}, {
   3.8617247059254513`*^9, 3.8617247205436945`*^9}, {3.861883531126509*^9, 
   3.861883567306065*^9}, {3.861888677707703*^9, 3.861888683918442*^9}, 
   3.861962705733182*^9},
 CellLabel->"In[77]:=",ExpressionUUID->"89beaae1-d99d-4cfb-b780-1e451d7ab96d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8472806806358156`*^9, 3.847280709957897*^9}, {
   3.8472807743945236`*^9, 3.8472807877083406`*^9}, {3.8472808302831044`*^9, 
   3.847280833888936*^9}, {3.8472808743357024`*^9, 3.8472809166521153`*^9}, {
   3.8472809904180593`*^9, 3.847281009196892*^9}, {3.847281061106484*^9, 
   3.8472810764879026`*^9}, {3.8472811328390474`*^9, 3.847281139744235*^9}, {
   3.8472814109315324`*^9, 3.8472814367691607`*^9}, 3.8472815024924984`*^9, 
   3.8472821614793315`*^9, {3.8472822284771643`*^9, 3.847282248680112*^9}, 
   3.847282281265634*^9, 3.847282408038954*^9, 3.847282495887813*^9, 
   3.8472944536024723`*^9, 3.847294487740802*^9, 3.8472954465429726`*^9, 
   3.8472988681741877`*^9, 3.8472989567263374`*^9, 3.8473043276680946`*^9, 
   3.847304441774476*^9, 3.8473057272015657`*^9, 3.8473768214075594`*^9, 
   3.861709332876021*^9, 3.861709525296118*^9, 3.8617107726029167`*^9, 
   3.8617113906530237`*^9, 3.861715505976657*^9, {3.861715991610253*^9, 
   3.861716016352111*^9}, 3.861716435470775*^9, 3.8617247218621893`*^9, 
   3.8617249724337797`*^9, 3.8617250038055468`*^9, 3.861725673473942*^9, {
   3.861883532782872*^9, 3.861883567946514*^9}, 3.8618886870633497`*^9, {
   3.861888793287198*^9, 3.8618888209769955`*^9}, 3.861896349292923*^9, 
   3.861962706973262*^9, 3.861964517874389*^9, 3.861965040256875*^9, 
   3.862044480761011*^9, 3.8622521973375463`*^9, 3.866281106750298*^9, 
   3.8662968306839223`*^9, 3.872690174273902*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"b2e128a6-9f8e-4d9b-b185-4ed3230278f7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    OverscriptBox[
     SubscriptBox["\[Chi]", "+"], "_"], 
    SubscriptBox["\[Gamma]", "9"], 
    SubscriptBox["\[Chi]", "+"]}], "=", "\[Zeta]"}], 
  TraditionalForm]],ExpressionUUID->"2eec3248-4a3d-4fe8-9181-ae891b0bfa7c"]], \
"Subsubsection",
 CellChangeTimes->{{3.847280566332275*^9, 3.847280608212343*^9}, {
  3.8472809759485207`*^9, 3.8472809798120165`*^9}, {3.84728611853856*^9, 
  3.847286161085925*^9}, {3.8617092711033087`*^9, 3.861709287247534*^9}, {
  3.8617256537676096`*^9, 3.8617256564539437`*^9}, {3.8618834984587173`*^9, 
  3.8618835161940517`*^9}, {3.8618835538017907`*^9, 3.8618835545362663`*^9}, {
  3.861888296349064*^9, 3.8618883248998632`*^9}, {3.861889149587932*^9, 
  3.861889150341609*^9}, {3.861993361967951*^9, 
  3.8619933750177755`*^9}},ExpressionUUID->"5933bbb7-0008-4639-a5f2-\
eaf717af504e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]pb$\[Gamma]9$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"m", "[", 
       StyleBox["\[Gamma]5",
        FontWeight->"Bold"], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "//", "gProductToBL"}], "//", 
   "gSimplify"}]}]], "Input",
 CellChangeTimes->{
  3.8473810676999598`*^9, {3.861709291975355*^9, 3.86170929651845*^9}, {
   3.8617246945678377`*^9, 3.8617246960786905`*^9}, {3.8618835125219607`*^9, 
   3.8618835199601035`*^9}, {3.8618835554737606`*^9, 
   3.8618835561296854`*^9}, {3.86188826781283*^9, 3.8618882923728795`*^9}, {
   3.8618884470597467`*^9, 3.861888447683807*^9}, {3.8618887720766797`*^9, 
   3.8618887738436737`*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"b34ad37f-0089-405b-bb8f-628e3f3d9b0c"],

Cell[BoxData[
 TemplateBox[{"\[Zeta]", 
   RowBox[{}], "\[Null]"},
  "Subsuperscript"]], "Output",
 CellChangeTimes->{
  3.847381068257331*^9, 3.861709297294901*^9, 3.861709523433937*^9, 
   3.86171077084962*^9, 3.86171138822259*^9, 3.861715499960189*^9, 
   3.8617246984013724`*^9, 3.861724970466397*^9, 3.8617250020854673`*^9, 
   3.8617256724923873`*^9, 3.861883520852895*^9, 3.8618835587256737`*^9, {
   3.8618883021680574`*^9, 3.8618883117136106`*^9}, 3.8618884488330297`*^9, 
   3.8618889758751645`*^9, 3.8618963713603945`*^9, 3.861964521203419*^9, 
   3.8619650466166525`*^9, 3.8619652816422777`*^9, 3.8622521995221014`*^9, 
   3.86628115259135*^9, 3.8662968329315357`*^9, 3.8726901753661685`*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"59834079-6f5c-45bb-a0ad-c8e32cf39876"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[Association["boxes" -> FormBox[
     RowBox[{
       SubscriptBox["\[Del]", 
        StyleBox["a", "TI"]], 
       RowBox[{"(", 
         RowBox[{
           OverscriptBox["\[Chi]", "_"], 
           SubscriptBox["\[Gamma]", "9"], "\[Chi]"}], ")"}], 
       SuperscriptBox[
        StyleBox["e", "TI"], 
        StyleBox["a", "TI"]]}], TraditionalForm], "errors" -> {}, "input" -> 
   "\\nabla_a (\\bar{\\chi} \\gamma_9 \\chi) e^a", "state" -> "Boxes"],
  "TeXAssistantTemplate"]], "Text",
 CellChangeTimes->{3.8726890655715923`*^9, 
  3.8726900760361924`*^9},ExpressionUUID->"7d14855d-477a-4fca-a9b6-\
a2d50a75be6b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d$\[Chi]pb$\[Gamma]9$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"gD", "[", 
      RowBox[{
       RowBox[{"{", "a", "}"}], ",", 
       RowBox[{"gTimes", "[", 
        RowBox[{
         RowBox[{"dc", "[", 
          RowBox[{"\[Chi]p", ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
         RowBox[{"s", "[", 
          RowBox[{"\[Chi]p", ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "]"}], "*", 
     RowBox[{"gForm", "[", 
      RowBox[{"e", ",", 
       RowBox[{"{", 
        RowBox[{"u", "[", "a", "]"}], "}"}]}], "]"}]}], "//", "gOrd"}], "//", 
   "gSimplify"}]}]], "Input",
 CellChangeTimes->{{3.847280619188809*^9, 3.8472806797964196`*^9}, {
   3.8472807805097017`*^9, 3.8472807871339235`*^9}, {3.847280872332821*^9, 
   3.847280881311187*^9}, {3.847280914671928*^9, 3.847280915802313*^9}, {
   3.847280989421027*^9, 3.847280997293161*^9}, {3.8472810325808377`*^9, 
   3.8472810759104147`*^9}, {3.8472811266791897`*^9, 3.8472811385539484`*^9}, 
   3.8472821949509554`*^9, 3.8472822279030685`*^9, {3.8472822788626375`*^9, 
   3.84728228037967*^9}, {3.84728240590496*^9, 3.847282406009033*^9}, {
   3.8472824948066406`*^9, 3.847282495158661*^9}, {3.8472954423919787`*^9, 
   3.847295445639965*^9}, {3.861709308087333*^9, 3.8617093311754937`*^9}, {
   3.8617247059254513`*^9, 3.8617247205436945`*^9}, {3.861883531126509*^9, 
   3.861883567306065*^9}, 3.861888310171918*^9, {3.8618884558195934`*^9, 
   3.8618884638998694`*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"8d9f5091-3331-47b3-9df2-94b823160082"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], "\[Lambda]1"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["\[Chi]p", "-"], ""], "\[FivePointedStar]", 
     SubscriptBox[
      SuperscriptBox["\[Gamma]", "\[Lambda]1"], ""], "\[FivePointedStar]", 
     SubscriptBox[
      OverscriptBox["\[Chi]p", "~"], ""]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]1"], ""], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["\[Chi]p", "-"], ""], "\[FivePointedStar]", 
     SubscriptBox["\[Gamma]", "*"], "\[FivePointedStar]", 
     SubscriptBox[
      SuperscriptBox["\[Gamma]", 
       RowBox[{"\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], ""], 
     "\[FivePointedStar]", 
     SubscriptBox[
      OverscriptBox["\[Chi]p", "~"], ""]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.8472806806358156`*^9, 3.847280709957897*^9}, {
   3.8472807743945236`*^9, 3.8472807877083406`*^9}, {3.8472808302831044`*^9, 
   3.847280833888936*^9}, {3.8472808743357024`*^9, 3.8472809166521153`*^9}, {
   3.8472809904180593`*^9, 3.847281009196892*^9}, {3.847281061106484*^9, 
   3.8472810764879026`*^9}, {3.8472811328390474`*^9, 3.847281139744235*^9}, {
   3.8472814109315324`*^9, 3.8472814367691607`*^9}, 3.8472815024924984`*^9, 
   3.8472821614793315`*^9, {3.8472822284771643`*^9, 3.847282248680112*^9}, 
   3.847282281265634*^9, 3.847282408038954*^9, 3.847282495887813*^9, 
   3.8472944536024723`*^9, 3.847294487740802*^9, 3.8472954465429726`*^9, 
   3.8472988681741877`*^9, 3.8472989567263374`*^9, 3.8473043276680946`*^9, 
   3.847304441774476*^9, 3.8473057272015657`*^9, 3.8473768214075594`*^9, 
   3.861709332876021*^9, 3.861709525296118*^9, 3.8617107726029167`*^9, 
   3.8617113906530237`*^9, 3.861715505976657*^9, {3.861715991610253*^9, 
   3.861716016352111*^9}, 3.861716435470775*^9, 3.8617247218621893`*^9, 
   3.8617249724337797`*^9, 3.8617250038055468`*^9, 3.861725673473942*^9, {
   3.861883532782872*^9, 3.861883567946514*^9}, 3.8618883146193347`*^9, 
   3.861888466191042*^9, 3.861888507823494*^9, 3.861888978914137*^9, 
   3.8618963749231195`*^9, 3.8619645263448334`*^9, 3.8619647341553926`*^9, 
   3.8619650531019983`*^9, 3.861965283673651*^9, 3.8622522012723265`*^9, 
   3.8662811560868473`*^9, 3.8662968354063916`*^9, 3.8726901774473176`*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"8d345c09-c07f-47ea-8bf8-263391257207"]
}, Open  ]],

Cell["\<\
Use algebraic conditions to eliminate awkward flux contraction terms to get \
something nice in terms of differential forms\
\>", "Text",
 CellChangeTimes->{{3.872690751107933*^9, 
  3.8726907761152706`*^9}},ExpressionUUID->"ca830327-13fe-4015-b846-\
a769ea98f2d7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"d$\[Chi]pb$\[Gamma]9$\[Chi]p", "-", 
     RowBox[{"3", " ", 
      RowBox[{"one$forms", "[", 
       RowBox[{"[", "6", "]"}], "]"}]}]}], "//", "gOrd"}], "//", 
   "gProductToBL"}], "//", "gSimplify"}]], "Input",
 CellChangeTimes->{
  3.8726902950873165`*^9, {3.8726903342390776`*^9, 3.8726903343020926`*^9}, {
   3.872690375410853*^9, 3.8726903865097246`*^9}, {3.8726907327803497`*^9, 
   3.872690733092223*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"5b8146ee-4ee2-4606-8597-5b4d277de3a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], " ", "\[Lambda]", " ", 
   TemplateBox[{"KK", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], "\[Lambda]1"]}], "-", 
  RowBox[{"3", " ", 
   TemplateBox[{"\[Zeta]", 
     RowBox[{}], "\[Null]"},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]1"], ""]}], "+", 
  RowBox[{
   TemplateBox[{"1", 
     RowBox[{}], "\[Null]"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]1"], ""], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]1"]}]}]], "Output",
 CellChangeTimes->{
  3.872690296440961*^9, 3.872690335414381*^9, {3.8726903769823275`*^9, 
   3.872690388004419*^9}, 3.872690734162265*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"0efbd7b2-e0a2-4c3a-b66c-3e245b434d83"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    OverscriptBox[
     SubscriptBox["\[Chi]", "-"], "_"], 
    SubscriptBox["\[Gamma]", "9"], 
    SubscriptBox["\[Chi]", "+"]}], "=", "S"}], 
  TraditionalForm]],ExpressionUUID->"7c7ba563-cfb4-4db5-b6ea-53bb1afd3e42"]], \
"Subsubsection",
 CellChangeTimes->{{3.847280566332275*^9, 3.847280608212343*^9}, {
  3.8472809759485207`*^9, 3.8472809798120165`*^9}, {3.84728611853856*^9, 
  3.847286161085925*^9}, {3.8617092711033087`*^9, 3.861709287247534*^9}, {
  3.8617256537676096`*^9, 3.8617256564539437`*^9}, {3.8618834984587173`*^9, 
  3.8618835161940517`*^9}, {3.8618835538017907`*^9, 3.8618835545362663`*^9}, {
  3.861888296349064*^9, 3.8618883248998632`*^9}, {3.861888479571767*^9, 
  3.861888479571767*^9}, {3.8618889995146646`*^9, 3.8618890013568773`*^9}, {
  3.861892470230136*^9, 3.861892470511393*^9}, {3.8619933788366003`*^9, 
  3.861993382356878*^9}},ExpressionUUID->"87773c90-1dc2-421e-9692-\
689c92830150"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]mb$\[Gamma]9$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"lcc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"m", "[", 
       StyleBox["\[Gamma]5",
        FontWeight->"Bold"], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "//", "gProductToBL"}], "//", 
   "gSimplify"}]}]], "Input",
 CellChangeTimes->{
  3.8473810676999598`*^9, {3.861709291975355*^9, 3.86170929651845*^9}, {
   3.8617246945678377`*^9, 3.8617246960786905`*^9}, {3.8618835125219607`*^9, 
   3.8618835199601035`*^9}, {3.8618835554737606`*^9, 
   3.8618835561296854`*^9}, {3.86188826781283*^9, 3.8618882923728795`*^9}, {
   3.8618884470597467`*^9, 3.861888447683807*^9}, {3.8618884865067344`*^9, 
   3.861888486594735*^9}, {3.861888781548691*^9, 3.861888783723668*^9}, {
   3.8618890023557773`*^9, 3.861889005595699*^9}, {3.8618913204542303`*^9, 
   3.8618913231578217`*^9}, {3.861965380040639*^9, 3.861965383058338*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"cef9ac41-608f-4131-8054-eab8d2134965"],

Cell[BoxData[
 TemplateBox[{"S", 
   RowBox[{}], "\[Null]"},
  "Subsuperscript"]], "Output",
 CellChangeTimes->{
  3.847381068257331*^9, 3.861709297294901*^9, 3.861709523433937*^9, 
   3.86171077084962*^9, 3.86171138822259*^9, 3.861715499960189*^9, 
   3.8617246984013724`*^9, 3.861724970466397*^9, 3.8617250020854673`*^9, 
   3.8617256724923873`*^9, 3.861883520852895*^9, 3.8618835587256737`*^9, {
   3.8618883021680574`*^9, 3.8618883117136106`*^9}, 3.8618884488330297`*^9, 
   3.861888493162763*^9, {3.8618889856072173`*^9, 3.861889011050447*^9}, 
   3.861891327970612*^9, 3.861965386559183*^9, 3.862252215907321*^9, 
   3.8662811978829217`*^9, 3.8662968471839857`*^9, 3.872690256097616*^9, 
   3.872690417607805*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"8db1ca06-e8a8-420b-ab4e-a45f24686369"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d$\[Chi]mb$\[Gamma]9$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"gD", "[", 
      RowBox[{
       RowBox[{"{", "a", "}"}], ",", 
       RowBox[{"gTimes", "[", 
        RowBox[{
         RowBox[{"lcc", "[", 
          RowBox[{"\[Chi]p", ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
         RowBox[{"s", "[", 
          RowBox[{"\[Chi]p", ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "]"}], "*", 
     RowBox[{"gForm", "[", 
      RowBox[{"e", ",", 
       RowBox[{"{", 
        RowBox[{"u", "[", "a", "]"}], "}"}]}], "]"}]}], "//", "gOrd"}], "//", 
   "gSimplify"}]}]], "Input",
 CellChangeTimes->{{3.847280619188809*^9, 3.8472806797964196`*^9}, {
   3.8472807805097017`*^9, 3.8472807871339235`*^9}, {3.847280872332821*^9, 
   3.847280881311187*^9}, {3.847280914671928*^9, 3.847280915802313*^9}, {
   3.847280989421027*^9, 3.847280997293161*^9}, {3.8472810325808377`*^9, 
   3.8472810759104147`*^9}, {3.8472811266791897`*^9, 3.8472811385539484`*^9}, 
   3.8472821949509554`*^9, 3.8472822279030685`*^9, {3.8472822788626375`*^9, 
   3.84728228037967*^9}, {3.84728240590496*^9, 3.847282406009033*^9}, {
   3.8472824948066406`*^9, 3.847282495158661*^9}, {3.8472954423919787`*^9, 
   3.847295445639965*^9}, {3.861709308087333*^9, 3.8617093311754937`*^9}, {
   3.8617247059254513`*^9, 3.8617247205436945`*^9}, {3.861883531126509*^9, 
   3.861883567306065*^9}, 3.861888310171918*^9, {3.8618884558195934`*^9, 
   3.861888504939726*^9}, {3.8618890073231664`*^9, 3.861889009916032*^9}, {
   3.8618913247829266`*^9, 3.861891327033067*^9}, 3.8619653931329403`*^9},
 CellLabel->
  "In[108]:=",ExpressionUUID->"edbdafae-9d7b-4923-a05f-1b9772946a8e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], "\[Lambda]1"], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox[
       OverscriptBox["\[Chi]p", "-"], ""], "c"], "\[FivePointedStar]", 
     SubscriptBox[
      SuperscriptBox["\[Gamma]", "\[Lambda]1"], ""], "\[FivePointedStar]", 
     SubscriptBox[
      OverscriptBox["\[Chi]p", "~"], ""]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]1"], ""], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox[
       OverscriptBox["\[Chi]p", "-"], ""], "c"], "\[FivePointedStar]", 
     SubscriptBox["\[Gamma]", "*"], "\[FivePointedStar]", 
     SubscriptBox[
      SuperscriptBox["\[Gamma]", 
       RowBox[{"\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], ""], 
     "\[FivePointedStar]", 
     SubscriptBox[
      OverscriptBox["\[Chi]p", "~"], ""]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.8472806806358156`*^9, 3.847280709957897*^9}, {
   3.8472807743945236`*^9, 3.8472807877083406`*^9}, {3.8472808302831044`*^9, 
   3.847280833888936*^9}, {3.8472808743357024`*^9, 3.8472809166521153`*^9}, {
   3.8472809904180593`*^9, 3.847281009196892*^9}, {3.847281061106484*^9, 
   3.8472810764879026`*^9}, {3.8472811328390474`*^9, 3.847281139744235*^9}, {
   3.8472814109315324`*^9, 3.8472814367691607`*^9}, 3.8472815024924984`*^9, 
   3.8472821614793315`*^9, {3.8472822284771643`*^9, 3.847282248680112*^9}, 
   3.847282281265634*^9, 3.847282408038954*^9, 3.847282495887813*^9, 
   3.8472944536024723`*^9, 3.847294487740802*^9, 3.8472954465429726`*^9, 
   3.8472988681741877`*^9, 3.8472989567263374`*^9, 3.8473043276680946`*^9, 
   3.847304441774476*^9, 3.8473057272015657`*^9, 3.8473768214075594`*^9, 
   3.861709332876021*^9, 3.861709525296118*^9, 3.8617107726029167`*^9, 
   3.8617113906530237`*^9, 3.861715505976657*^9, {3.861715991610253*^9, 
   3.861716016352111*^9}, 3.861716435470775*^9, 3.8617247218621893`*^9, 
   3.8617249724337797`*^9, 3.8617250038055468`*^9, 3.861725673473942*^9, {
   3.861883532782872*^9, 3.861883567946514*^9}, 3.8618883146193347`*^9, 
   3.861888466191042*^9, 3.86188851074304*^9, {3.861888990386031*^9, 
   3.861889017292311*^9}, 3.861891330970808*^9, 3.861965395295109*^9, 
   3.86225221755048*^9, 3.8662812005819635`*^9, 3.866296849414135*^9, 
   3.8726902574861293`*^9, 3.872690419534288*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"a01b82e4-f92b-48ff-9d60-7beb5522d63e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"d$\[Chi]mb$\[Gamma]9$\[Chi]p", "-", 
     RowBox[{"3", " ", 
      RowBox[{"one$forms", "[", 
       RowBox[{"[", "8", "]"}], "]"}]}]}], "//", "gOrd"}], "//", 
   "gProductToBL"}], "//", "gSimplify"}]], "Input",
 CellChangeTimes->{{3.872690728174164*^9, 3.872690728452893*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"e614b828-4d6f-455a-9fec-0f38dbdc30c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], " ", "\[Lambda]", " ", 
   TemplateBox[{"P", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], "\[Lambda]1"]}], "-", 
  RowBox[{"3", " ", 
   TemplateBox[{"S", 
     RowBox[{}], "\[Null]"},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]1"], ""]}]}]], "Output",
 CellChangeTimes->{{3.872690726428573*^9, 3.872690729339641*^9}, 
   3.872690799473524*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"6323daf5-e3c7-4312-ab97-9f9e99c50353"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["1-form calculations", "Subsection",
 CellChangeTimes->{{3.8619656509570036`*^9, 
  3.861965667615899*^9}},ExpressionUUID->"08fce268-a2f1-4b67-bce4-\
041ca0a64938"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    OverscriptBox[
     SubscriptBox["\[Chi]", "+"], "_"], 
    SubscriptBox["\[Gamma]", 
     RowBox[{"(", "1", ")"}]], 
    SubscriptBox["\[Chi]", "+"]}], "=", "K"}], 
  TraditionalForm]],ExpressionUUID->"00e1e8bc-5c7a-4739-9793-4852163bbde8"]], \
"Subsubsection",
 CellChangeTimes->{{3.847280566332275*^9, 3.847280608212343*^9}, {
  3.8472809759485207`*^9, 3.8472809798120165`*^9}, {3.84728611853856*^9, 
  3.847286161085925*^9}, {3.8617092711033087`*^9, 3.861709287247534*^9}, {
  3.8617256537676096`*^9, 3.8617256564539437`*^9}, {3.8618834984587173`*^9, 
  3.8618835161940517`*^9}, {3.8619656706300287`*^9, 3.8619656743642354`*^9}, {
  3.8619932507602234`*^9, 3.8619932514009485`*^9}, {3.8619933219900365`*^9, 
  3.8619933327298794`*^9}},ExpressionUUID->"7e1860f4-ebf6-4bd8-87b7-\
95d4d2fe1fb5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]pb$\[Gamma]1$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", "a1", "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "//", "gProductToBL"}], "//", 
   "gSimplify"}]}]], "Input",
 CellChangeTimes->{
  3.8473810676999598`*^9, {3.861709291975355*^9, 3.86170929651845*^9}, {
   3.8617246945678377`*^9, 3.8617246960786905`*^9}, {3.8618835125219607`*^9, 
   3.8618835199601035`*^9}, {3.8618887495240574`*^9, 3.86188874965199*^9}, {
   3.861965812345563*^9, 3.8619658410996*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"2e16d5bf-d3e1-4256-8e80-71bd1a2eb7dc"],

Cell[BoxData[
 TemplateBox[{"KK", 
   RowBox[{" ", 
     RowBox[{":", " ", "a1"}]}], 
   RowBox[{}]},
  "Subsuperscript"]], "Output",
 CellChangeTimes->{
  3.847381068257331*^9, 3.861709297294901*^9, 3.861709523433937*^9, 
   3.86171077084962*^9, 3.86171138822259*^9, 3.861715499960189*^9, 
   3.8617246984013724`*^9, 3.861724970466397*^9, 3.8617250020854673`*^9, 
   3.8617256724923873`*^9, 3.861883520852895*^9, {3.86188875860522*^9, 
   3.8618888157462735`*^9}, 3.861896145839664*^9, 3.86196171912831*^9, 
   3.8619617907836275`*^9, 3.8619619174070115`*^9, 3.8619626769928937`*^9, 
   3.861964316803051*^9, 3.8619644706884017`*^9, 3.861964509138439*^9, 
   3.8619650341312475`*^9, 3.8619658188084784`*^9, 3.86196587016401*^9, 
   3.862061700217866*^9, 3.8622522287859745`*^9, 3.8662816047245073`*^9, 
   3.872690804297452*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"ff59b1d3-e90d-4a0b-9b94-ec778fbbea57"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d$\[Chi]pb$\[Gamma]1$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"gD", "[", 
      RowBox[{
       RowBox[{"{", "a1", "}"}], ",", 
       RowBox[{"gTimes", "[", 
        RowBox[{"gTimes", "[", 
         RowBox[{
          RowBox[{"dc", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}], ",", 
          RowBox[{"y", "[", 
           RowBox[{"{", 
            RowBox[{"d", "[", "a2", "]"}], "}"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}]}], "]"}], "]"}]}], "]"}], "*", 
     RowBox[{"gForm", "[", 
      RowBox[{"e", ",", 
       RowBox[{"{", 
        RowBox[{"u", "[", 
         RowBox[{"a1", ",", "a2"}], "]"}], "}"}]}], "]"}]}], "//", "gOrd"}], "//",
    "gSimplify"}]}]], "Input",
 CellChangeTimes->{{3.847280619188809*^9, 3.8472806797964196`*^9}, {
   3.8472807805097017`*^9, 3.8472807871339235`*^9}, {3.847280872332821*^9, 
   3.847280881311187*^9}, {3.847280914671928*^9, 3.847280915802313*^9}, {
   3.847280989421027*^9, 3.847280997293161*^9}, {3.8472810325808377`*^9, 
   3.8472810759104147`*^9}, {3.8472811266791897`*^9, 3.8472811385539484`*^9}, 
   3.8472821949509554`*^9, 3.8472822279030685`*^9, {3.8472822788626375`*^9, 
   3.84728228037967*^9}, {3.84728240590496*^9, 3.847282406009033*^9}, {
   3.8472824948066406`*^9, 3.847282495158661*^9}, {3.8472954423919787`*^9, 
   3.847295445639965*^9}, {3.861709308087333*^9, 3.8617093311754937`*^9}, {
   3.8617247059254513`*^9, 3.8617247205436945`*^9}, {3.861883531126509*^9, 
   3.8618835480045614`*^9}, {3.861965815441184*^9, 3.8619658454161177`*^9}, {
   3.8619659082573147`*^9, 3.861965917831376*^9}, {3.8619659725498066`*^9, 
   3.861965976257408*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"0faae859-1ccb-4290-8ea7-78cb5705301e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "12"]}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]1"], "\[Lambda]2"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5"}]], 
   " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["\[Chi]p", "-"], ""], "\[FivePointedStar]", 
     SubscriptBox[
      SuperscriptBox["\[Gamma]", 
       RowBox[{
       "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
        "\[Lambda]5"}]], ""], "\[FivePointedStar]", 
     SubscriptBox[
      OverscriptBox["\[Chi]p", "~"], ""]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]3"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["\[Chi]p", "-"], ""], "\[FivePointedStar]", 
     SubscriptBox["\[Gamma]", "*"], "\[FivePointedStar]", 
     SubscriptBox[
      SuperscriptBox["\[Gamma]", 
       RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], ""], 
     "\[FivePointedStar]", 
     SubscriptBox[
      OverscriptBox["\[Chi]p", "~"], ""]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.8472806806358156`*^9, 3.847280709957897*^9}, {
   3.8472807743945236`*^9, 3.8472807877083406`*^9}, {3.8472808302831044`*^9, 
   3.847280833888936*^9}, {3.8472808743357024`*^9, 3.8472809166521153`*^9}, {
   3.8472809904180593`*^9, 3.847281009196892*^9}, {3.847281061106484*^9, 
   3.8472810764879026`*^9}, {3.8472811328390474`*^9, 3.847281139744235*^9}, {
   3.8472814109315324`*^9, 3.8472814367691607`*^9}, 3.8472815024924984`*^9, 
   3.8472821614793315`*^9, {3.8472822284771643`*^9, 3.847282248680112*^9}, 
   3.847282281265634*^9, 3.847282408038954*^9, 3.847282495887813*^9, 
   3.8472944536024723`*^9, 3.847294487740802*^9, 3.8472954465429726`*^9, 
   3.8472988681741877`*^9, 3.8472989567263374`*^9, 3.8473043276680946`*^9, 
   3.847304441774476*^9, 3.8473057272015657`*^9, 3.8473768214075594`*^9, 
   3.861709332876021*^9, 3.861709525296118*^9, 3.8617107726029167`*^9, 
   3.8617113906530237`*^9, 3.861715505976657*^9, {3.861715991610253*^9, 
   3.861716016352111*^9}, 3.861716435470775*^9, 3.8617247218621893`*^9, 
   3.8617249724337797`*^9, 3.8617250038055468`*^9, 3.861725673473942*^9, {
   3.861883532782872*^9, 3.8618835496142483`*^9}, 3.8618887868776493`*^9, 
   3.8618961480903006`*^9, 3.8619617281457806`*^9, 3.8619617959090586`*^9, 
   3.8619619198928576`*^9, 3.861962679033783*^9, 3.8619643182877765`*^9, 
   3.861964473172936*^9, 3.861964511623711*^9, 3.861965037162928*^9, 
   3.861965824794388*^9, 3.861965872605811*^9, 3.861965919498126*^9, 
   3.8619659780515127`*^9, 3.862061708963597*^9, 3.8622522326628027`*^9, 
   3.8662816079631276`*^9, 3.87269080653827*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"1f6c6ca5-f658-41b9-8dc6-fd085796edf9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"d$\[Chi]pb$\[Gamma]1$\[Chi]p", "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"two$forms", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "//", "gOrd"}], "//", 
   "gProductToBL"}], "//", "gSimplify"}]], "Input",
 CellChangeTimes->{{3.861965430683152*^9, 3.8619654462014666`*^9}, 
   3.8619658493863335`*^9, {3.861966020337079*^9, 3.8619660414296703`*^9}, {
   3.872690856006092*^9, 3.872690869144973*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"026ef6c4-74be-4db9-b295-776d6fdf19dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "3"}], " ", 
  TemplateBox[{"KK", 
    RowBox[{" ", 
      RowBox[{":", " "}]}], "\[Lambda]1"},
   "Subsuperscript"], " ", 
  RowBox[{"(", 
   RowBox[{
    SubscriptBox[
     SuperscriptBox["d", ""], "\[Lambda]2"], "\[CapitalDelta]"}], ")"}], " ", 
  
  SubscriptBox[
   SuperscriptBox["e", "\[Lambda]2"], "\[Lambda]1"]}]], "Output",
 CellChangeTimes->{{3.8619654401379895`*^9, 3.861965447170268*^9}, 
   3.861965489208854*^9, {3.8619655315178375`*^9, 3.8619655410796056`*^9}, {
   3.86196602600587*^9, 3.861966042022606*^9}, 3.862252286014348*^9, 
   3.8662816321918745`*^9, {3.8726908650745115`*^9, 3.8726908786319857`*^9}},
 CellLabel->
  "Out[163]=",ExpressionUUID->"cf5e0dbe-efff-46ce-8b9b-049ada1405a8"]
}, Open  ]],

Cell["\<\
Can also compute the symmetric part of the derivative (important to check for \
Killing vectors)\
\>", "Text",
 CellChangeTimes->{{3.872690881665165*^9, 
  3.872690900834264*^9}},ExpressionUUID->"4ac88cd8-e5ed-4014-9b61-\
5aa78efaefd6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sym$\[Chi]pb$\[Gamma]1$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"gD", "[", 
       RowBox[{
        RowBox[{"{", "a1", "}"}], ",", 
        RowBox[{"gTimes", "[", 
         RowBox[{"gTimes", "[", 
          RowBox[{
           RowBox[{"dc", "[", 
            RowBox[{"\[Chi]p", ",", 
             RowBox[{"{", "}"}]}], "]"}], ",", 
           RowBox[{"y", "[", 
            RowBox[{"{", 
             RowBox[{"d", "[", "a2", "]"}], "}"}], "]"}], ",", 
           RowBox[{"s", "[", 
            RowBox[{"\[Chi]p", ",", 
             RowBox[{"{", "}"}]}], "]"}]}], "]"}], "]"}]}], "]"}], "*", 
      RowBox[{"gSymm", "[", 
       RowBox[{"e", ",", 
        RowBox[{"{", 
         RowBox[{"u", "[", 
          RowBox[{"a1", ",", "a2"}], "]"}], "}"}]}], "]"}]}], "//", "gOrd"}], 
    "//", "gProductToBL"}], "//", "gSimplify"}]}]], "Input",
 CellChangeTimes->{{3.862061715816919*^9, 3.8620617491529913`*^9}, 
   3.862061834505889*^9},
 CellLabel->
  "In[164]:=",ExpressionUUID->"6c487a63-cbd0-484a-b9b0-6c4f94a61af6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "\[Lambda]", " ", 
   TemplateBox[{"\[Zeta]", 
     RowBox[{}], "\[Null]"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox[
     OverscriptBox["e", "^"], "\[Lambda]1"], "\[Lambda]1"]}], "-", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   TemplateBox[{"\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]5"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox[
     OverscriptBox["e", "^"], "\[Lambda]5"], "\[Lambda]4"]}]}]], "Output",
 CellChangeTimes->{{3.86206173452726*^9, 3.8620617513617787`*^9}, 
   3.862061836506894*^9, 3.862252287624749*^9, 3.8662816332100887`*^9, 
   3.8726909039311385`*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"a2e2ce6d-7940-4ea4-9c8e-3c8acb005fa5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    OverscriptBox[
     SubscriptBox["\[Chi]", "-"], "_"], 
    SubscriptBox["\[Gamma]", 
     RowBox[{"(", "1", ")"}]], 
    SubscriptBox["\[Chi]", "+"]}], "=", "P"}], 
  TraditionalForm]],ExpressionUUID->"c655a3f5-ccf3-4219-ba95-6aff7932a6ce"]], \
"Subsubsection",
 CellChangeTimes->{{3.847280566332275*^9, 3.847280608212343*^9}, {
  3.8472809759485207`*^9, 3.8472809798120165`*^9}, {3.84728611853856*^9, 
  3.847286161085925*^9}, {3.8617092711033087`*^9, 3.861709287247534*^9}, {
  3.8617256537676096`*^9, 3.8617256564539437`*^9}, {3.8618834984587173`*^9, 
  3.8618835161940517`*^9}, {3.8619656706300287`*^9, 3.8619656743642354`*^9}, {
  3.8619661662330217`*^9, 3.861966166498787*^9}, {3.8619932485035048`*^9, 
  3.8619932493526154`*^9}, {3.8619933890966115`*^9, 
  3.8619933933354816`*^9}},ExpressionUUID->"9e19f168-aef8-42d3-a04f-\
6263254ff0c6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]mb$\[Gamma]1$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"lcc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", "a1", "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "//", "gProductToBL"}], "//", 
   "gSimplify"}]}]], "Input",
 CellChangeTimes->{
  3.8473810676999598`*^9, {3.861709291975355*^9, 3.86170929651845*^9}, {
   3.8617246945678377`*^9, 3.8617246960786905`*^9}, {3.8618835125219607`*^9, 
   3.8618835199601035`*^9}, {3.8618887495240574`*^9, 3.86188874965199*^9}, {
   3.861965812345563*^9, 3.8619658410996*^9}, {3.861966170343226*^9, 
   3.861966174203744*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"34b6f4da-d859-457b-9514-ddbaa0cdeb84"],

Cell[BoxData[
 TemplateBox[{"P", 
   RowBox[{" ", 
     RowBox[{":", " ", "a1"}]}], 
   RowBox[{}]},
  "Subsuperscript"]], "Output",
 CellChangeTimes->{
  3.847381068257331*^9, 3.861709297294901*^9, 3.861709523433937*^9, 
   3.86171077084962*^9, 3.86171138822259*^9, 3.861715499960189*^9, 
   3.8617246984013724`*^9, 3.861724970466397*^9, 3.8617250020854673`*^9, 
   3.8617256724923873`*^9, 3.861883520852895*^9, {3.86188875860522*^9, 
   3.8618888157462735`*^9}, 3.861896145839664*^9, 3.86196171912831*^9, 
   3.8619617907836275`*^9, 3.8619619174070115`*^9, 3.8619626769928937`*^9, 
   3.861964316803051*^9, 3.8619644706884017`*^9, 3.861964509138439*^9, 
   3.8619650341312475`*^9, 3.8619658188084784`*^9, 3.86196587016401*^9, 
   3.861966192449809*^9, 3.862252287835215*^9, 3.866281660406419*^9, 
   3.8726909075524673`*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"e9bd8934-93c3-429f-af55-8c49264d7000"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d$\[Chi]mb$\[Gamma]1$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"gD", "[", 
      RowBox[{
       RowBox[{"{", "a1", "}"}], ",", 
       RowBox[{"gTimes", "[", 
        RowBox[{"gTimes", "[", 
         RowBox[{
          RowBox[{"lcc", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}], ",", 
          RowBox[{"y", "[", 
           RowBox[{"{", 
            RowBox[{"d", "[", "a2", "]"}], "}"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}]}], "]"}], "]"}]}], "]"}], "*", 
     RowBox[{"gForm", "[", 
      RowBox[{"e", ",", 
       RowBox[{"{", 
        RowBox[{"u", "[", 
         RowBox[{"a1", ",", "a2"}], "]"}], "}"}]}], "]"}]}], "//", "gOrd"}], "//",
    "gSimplify"}]}]], "Input",
 CellChangeTimes->{{3.847280619188809*^9, 3.8472806797964196`*^9}, {
   3.8472807805097017`*^9, 3.8472807871339235`*^9}, {3.847280872332821*^9, 
   3.847280881311187*^9}, {3.847280914671928*^9, 3.847280915802313*^9}, {
   3.847280989421027*^9, 3.847280997293161*^9}, {3.8472810325808377`*^9, 
   3.8472810759104147`*^9}, {3.8472811266791897`*^9, 3.8472811385539484`*^9}, 
   3.8472821949509554`*^9, 3.8472822279030685`*^9, {3.8472822788626375`*^9, 
   3.84728228037967*^9}, {3.84728240590496*^9, 3.847282406009033*^9}, {
   3.8472824948066406`*^9, 3.847282495158661*^9}, {3.8472954423919787`*^9, 
   3.847295445639965*^9}, {3.861709308087333*^9, 3.8617093311754937`*^9}, {
   3.8617247059254513`*^9, 3.8617247205436945`*^9}, {3.861883531126509*^9, 
   3.8618835480045614`*^9}, {3.861965815441184*^9, 3.8619658454161177`*^9}, {
   3.8619659082573147`*^9, 3.861965917831376*^9}, {3.8619659725498066`*^9, 
   3.861965976257408*^9}, {3.8619661760202045`*^9, 3.861966181330993*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"219a9537-4cf3-46c0-8e2f-a173d5369c84"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "12"]}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]1"], "\[Lambda]2"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5"}]], 
   " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox[
       OverscriptBox["\[Chi]p", "-"], ""], "c"], "\[FivePointedStar]", 
     SubscriptBox[
      SuperscriptBox["\[Gamma]", 
       RowBox[{
       "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
        "\[Lambda]5"}]], ""], "\[FivePointedStar]", 
     SubscriptBox[
      OverscriptBox["\[Chi]p", "~"], ""]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]3"], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox[
       OverscriptBox["\[Chi]p", "-"], ""], "c"], "\[FivePointedStar]", 
     SubscriptBox["\[Gamma]", "*"], "\[FivePointedStar]", 
     SubscriptBox[
      SuperscriptBox["\[Gamma]", 
       RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], ""], 
     "\[FivePointedStar]", 
     SubscriptBox[
      OverscriptBox["\[Chi]p", "~"], ""]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.8472806806358156`*^9, 3.847280709957897*^9}, {
   3.8472807743945236`*^9, 3.8472807877083406`*^9}, {3.8472808302831044`*^9, 
   3.847280833888936*^9}, {3.8472808743357024`*^9, 3.8472809166521153`*^9}, {
   3.8472809904180593`*^9, 3.847281009196892*^9}, {3.847281061106484*^9, 
   3.8472810764879026`*^9}, {3.8472811328390474`*^9, 3.847281139744235*^9}, {
   3.8472814109315324`*^9, 3.8472814367691607`*^9}, 3.8472815024924984`*^9, 
   3.8472821614793315`*^9, {3.8472822284771643`*^9, 3.847282248680112*^9}, 
   3.847282281265634*^9, 3.847282408038954*^9, 3.847282495887813*^9, 
   3.8472944536024723`*^9, 3.847294487740802*^9, 3.8472954465429726`*^9, 
   3.8472988681741877`*^9, 3.8472989567263374`*^9, 3.8473043276680946`*^9, 
   3.847304441774476*^9, 3.8473057272015657`*^9, 3.8473768214075594`*^9, 
   3.861709332876021*^9, 3.861709525296118*^9, 3.8617107726029167`*^9, 
   3.8617113906530237`*^9, 3.861715505976657*^9, {3.861715991610253*^9, 
   3.861716016352111*^9}, 3.861716435470775*^9, 3.8617247218621893`*^9, 
   3.8617249724337797`*^9, 3.8617250038055468`*^9, 3.861725673473942*^9, {
   3.861883532782872*^9, 3.8618835496142483`*^9}, 3.8618887868776493`*^9, 
   3.8618961480903006`*^9, 3.8619617281457806`*^9, 3.8619617959090586`*^9, 
   3.8619619198928576`*^9, 3.861962679033783*^9, 3.8619643182877765`*^9, 
   3.861964473172936*^9, 3.861964511623711*^9, 3.861965037162928*^9, 
   3.861965824794388*^9, 3.861965872605811*^9, 3.861965919498126*^9, 
   3.8619659780515127`*^9, 3.8619661959689684`*^9, 3.862252290016049*^9, 
   3.866281663939913*^9, 3.8726909121300745`*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"ac4a9eeb-4138-4762-8f09-dba793ef4db3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"d$\[Chi]mb$\[Gamma]1$\[Chi]p", "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"two$forms", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}]}], "//", "gOrd"}], "//", 
   "gProductToBL"}], "//", "gSimplify"}]], "Input",
 CellChangeTimes->{{3.861965430683152*^9, 3.8619654462014666`*^9}, 
   3.8619658493863335`*^9, {3.861966020337079*^9, 3.8619660414296703`*^9}, {
   3.861966189364571*^9, 3.8619661913104973`*^9}, {3.8619662273664827`*^9, 
   3.8619662279716215`*^9}, 
   3.872691044806885*^9},ExpressionUUID->"7fbcd074-01f7-4a6e-a5fc-\
cf058d23a852"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "3"}], " ", 
  TemplateBox[{"P", 
    RowBox[{" ", 
      RowBox[{":", " "}]}], "\[Lambda]2"},
   "Subsuperscript"], " ", 
  RowBox[{"(", 
   RowBox[{
    SubscriptBox[
     SuperscriptBox["d", ""], "\[Lambda]1"], "\[CapitalDelta]"}], ")"}], " ", 
  
  SubscriptBox[
   SuperscriptBox["e", "\[Lambda]1"], "\[Lambda]2"]}]], "Output",
 CellChangeTimes->{{3.8619654401379895`*^9, 3.861965447170268*^9}, 
   3.861965489208854*^9, {3.8619655315178375`*^9, 3.8619655410796056`*^9}, {
   3.86196602600587*^9, 3.861966042022606*^9}, {3.861966222471633*^9, 
   3.8619662283840184`*^9}, 3.8662816867164335`*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"24cabcc0-18ab-4b7e-a6b2-366d5d01a3c7"]
}, Open  ]],

Cell["Symmetric part", "Text",
 CellChangeTimes->{{3.872691055097188*^9, 
  3.8726910567244844`*^9}},ExpressionUUID->"4ca83717-0af6-482d-8663-\
a133f627823d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"symm$\[Chi]mb$\[Gamma]1$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"gD", "[", 
       RowBox[{
        RowBox[{"{", "a1", "}"}], ",", 
        RowBox[{"gTimes", "[", 
         RowBox[{"gTimes", "[", 
          RowBox[{
           RowBox[{"lcc", "[", 
            RowBox[{"\[Chi]p", ",", 
             RowBox[{"{", "}"}]}], "]"}], ",", 
           RowBox[{"y", "[", 
            RowBox[{"{", 
             RowBox[{"d", "[", "a2", "]"}], "}"}], "]"}], ",", 
           RowBox[{"s", "[", 
            RowBox[{"\[Chi]p", ",", 
             RowBox[{"{", "}"}]}], "]"}]}], "]"}], "]"}]}], "]"}], "*", 
      RowBox[{"gSymm", "[", 
       RowBox[{"e", ",", 
        RowBox[{"{", 
         RowBox[{"u", "[", 
          RowBox[{"a1", ",", "a2"}], "]"}], "}"}]}], "]"}]}], "//", "gOrd"}], 
    "//", "gProductToBL"}], "//", "gSimplify"}]}]], "Input",
 CellChangeTimes->{{3.862061763502462*^9, 3.862061767578747*^9}, {
  3.8622527328011427`*^9, 3.8622527330263968`*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"0057d7e3-0ee6-4cac-8f9d-2cf0b957d9fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "\[Lambda]", " ", 
   TemplateBox[{"S", 
     RowBox[{}], "\[Null]"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox[
     OverscriptBox["e", "^"], "\[Lambda]1"], "\[Lambda]1"]}], "-", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   TemplateBox[{"\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]5"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox[
     OverscriptBox["e", "^"], "\[Lambda]5"], "\[Lambda]4"]}]}]], "Output",
 CellChangeTimes->{3.8620617697994967`*^9, 3.8622527350869923`*^9, 
  3.8662816877325044`*^9, 3.8726910619751635`*^9},
 CellLabel->
  "Out[179]=",ExpressionUUID->"fc928da8-a9f3-47fc-9a8c-0206c3d099b6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    OverscriptBox[
     SubscriptBox["\[Chi]", "+"], "_"], 
    SubscriptBox["\[Gamma]", "9"], 
    SubscriptBox["\[Gamma]", 
     RowBox[{"(", "1", ")"}]], 
    SubscriptBox["\[Chi]", "+"]}], "=", 
   RowBox[{"\[ImaginaryI]", " ", "L"}]}], 
  TraditionalForm]],ExpressionUUID->"34548e09-88a9-4475-a744-a4c0472e1266"]], \
"Subsubsection",
 CellChangeTimes->{{3.847280566332275*^9, 3.847280608212343*^9}, {
  3.8472809759485207`*^9, 3.8472809798120165`*^9}, {3.84728611853856*^9, 
  3.847286161085925*^9}, {3.8617092711033087`*^9, 3.861709287247534*^9}, {
  3.8617256537676096`*^9, 3.8617256564539437`*^9}, {3.8618834984587173`*^9, 
  3.8618835161940517`*^9}, {3.8619656706300287`*^9, 3.8619656743642354`*^9}, {
  3.8619661662330217`*^9, 3.861966166498787*^9}, {3.8619664637414513`*^9, 
  3.861966468024393*^9}, {3.861993275667643*^9, 3.861993305330001*^9}, {
  3.8619933970078783`*^9, 
  3.8619934046607723`*^9}},ExpressionUUID->"8c4ad7b7-51f4-4028-b1f3-\
169632a2a30e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]pb$\[Gamma]9$\[Gamma]1$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", "a1", "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "//", "gProductToBL"}], "//", 
   "gSimplify"}]}]], "Input",
 CellChangeTimes->{
  3.8473810676999598`*^9, {3.861709291975355*^9, 3.86170929651845*^9}, {
   3.8617246945678377`*^9, 3.8617246960786905`*^9}, {3.8618835125219607`*^9, 
   3.8618835199601035`*^9}, {3.8618887495240574`*^9, 3.86188874965199*^9}, {
   3.861965812345563*^9, 3.8619658410996*^9}, {3.861966170343226*^9, 
   3.861966174203744*^9}, {3.861966479075513*^9, 3.8619665048323345`*^9}, {
   3.861993282542035*^9, 3.8619932839287376`*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"8b53e8dd-35f1-461e-9f99-af9b28a53621"],

Cell[BoxData[
 TemplateBox[{"\[ImaginaryI]L", 
   RowBox[{" ", 
     RowBox[{":", " ", "a1"}]}], 
   RowBox[{}]},
  "Subsuperscript"]], "Output",
 CellChangeTimes->{
  3.847381068257331*^9, 3.861709297294901*^9, 3.861709523433937*^9, 
   3.86171077084962*^9, 3.86171138822259*^9, 3.861715499960189*^9, 
   3.8617246984013724`*^9, 3.861724970466397*^9, 3.8617250020854673`*^9, 
   3.8617256724923873`*^9, 3.861883520852895*^9, {3.86188875860522*^9, 
   3.8618888157462735`*^9}, 3.861896145839664*^9, 3.86196171912831*^9, 
   3.8619617907836275`*^9, 3.8619619174070115`*^9, 3.8619626769928937`*^9, 
   3.861964316803051*^9, 3.8619644706884017`*^9, 3.861964509138439*^9, 
   3.8619650341312475`*^9, 3.8619658188084784`*^9, 3.86196587016401*^9, 
   3.861966192449809*^9, 3.8619665060042667`*^9, 3.8619934098375907`*^9, 
   3.862061795984666*^9, 3.86225232546713*^9, 3.8623300699703693`*^9, 
   3.866281823313384*^9, 3.872691064546287*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"dc37682b-65d4-4677-a2a1-f465fa56f201"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d$\[Chi]pb$\[Gamma]9$\[Gamma]1$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"gD", "[", 
      RowBox[{
       RowBox[{"{", "a1", "}"}], ",", 
       RowBox[{"gTimes", "[", 
        RowBox[{"gTimes", "[", 
         RowBox[{
          RowBox[{"dc", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}], ",", 
          RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
          RowBox[{"y", "[", 
           RowBox[{"{", 
            RowBox[{"d", "[", "a2", "]"}], "}"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}]}], "]"}], "]"}]}], "]"}], "*", 
     RowBox[{"gForm", "[", 
      RowBox[{"e", ",", 
       RowBox[{"{", 
        RowBox[{"u", "[", 
         RowBox[{"a1", ",", "a2"}], "]"}], "}"}]}], "]"}]}], "//", "gOrd"}], "//",
    "gSimplify"}]}]], "Input",
 CellChangeTimes->{{3.847280619188809*^9, 3.8472806797964196`*^9}, {
   3.8472807805097017`*^9, 3.8472807871339235`*^9}, {3.847280872332821*^9, 
   3.847280881311187*^9}, {3.847280914671928*^9, 3.847280915802313*^9}, {
   3.847280989421027*^9, 3.847280997293161*^9}, {3.8472810325808377`*^9, 
   3.8472810759104147`*^9}, {3.8472811266791897`*^9, 3.8472811385539484`*^9}, 
   3.8472821949509554`*^9, 3.8472822279030685`*^9, {3.8472822788626375`*^9, 
   3.84728228037967*^9}, {3.84728240590496*^9, 3.847282406009033*^9}, {
   3.8472824948066406`*^9, 3.847282495158661*^9}, {3.8472954423919787`*^9, 
   3.847295445639965*^9}, {3.861709308087333*^9, 3.8617093311754937`*^9}, {
   3.8617247059254513`*^9, 3.8617247205436945`*^9}, {3.861883531126509*^9, 
   3.8618835480045614`*^9}, {3.861965815441184*^9, 3.8619658454161177`*^9}, {
   3.8619659082573147`*^9, 3.861965917831376*^9}, {3.8619659725498066`*^9, 
   3.861965976257408*^9}, {3.8619661760202045`*^9, 3.861966181330993*^9}, 
   3.861966481763159*^9, {3.8619665158974085`*^9, 3.8619665187727976`*^9}, {
   3.861993286459937*^9, 3.8619932880730824`*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"7751d5b5-23d2-4eb1-aa77-c39fd6362171"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["\[Chi]p", "-"], ""], "\[FivePointedStar]", 
     SubscriptBox[
      SuperscriptBox["\[Gamma]", 
       RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], ""], "\[FivePointedStar]", 
     
     SubscriptBox[
      OverscriptBox["\[Chi]p", "~"], ""]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]3"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["\[Chi]p", "-"], ""], "\[FivePointedStar]", 
     SubscriptBox[
      SuperscriptBox["\[Gamma]", 
       RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], ""], 
     "\[FivePointedStar]", 
     SubscriptBox[
      OverscriptBox["\[Chi]p", "~"], ""]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], ""], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["\[Chi]p", "-"], ""], "\[FivePointedStar]", 
     SubscriptBox["\[Gamma]", "*"], "\[FivePointedStar]", 
     SubscriptBox[
      SuperscriptBox["\[Gamma]", 
       RowBox[{"\[Lambda]3", ",", "\[Lambda]4"}]], ""], "\[FivePointedStar]", 
     
     SubscriptBox[
      OverscriptBox["\[Chi]p", "~"], ""]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.866281828625899*^9, 3.872691067991129*^9},
 CellLabel->
  "Out[181]=",ExpressionUUID->"a5e71174-a483-40af-8109-a11b5af7a260"]
}, Open  ]],

Cell["Various ways to write this", "Text",
 CellChangeTimes->{{3.87269119903804*^9, 
  3.872691201786909*^9}},ExpressionUUID->"dbf01d14-c877-46c4-895e-\
55cf718efb13"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"d$\[Chi]pb$\[Gamma]9$\[Gamma]1$\[Chi]p", "//", "gOrd"}], "//", 
   "gProductToBL"}], "//", "gSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"d$\[Chi]pb$\[Gamma]9$\[Gamma]1$\[Chi]p", "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"two$forms", "[", 
       RowBox[{"[", "5", "]"}], "]"}]}]}], "//", "gOrd"}], "//", 
   "gProductToBL"}], "//", "gSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"d$\[Chi]pb$\[Gamma]9$\[Gamma]1$\[Chi]p", "+", 
     RowBox[{"1", " ", 
      RowBox[{"two$forms", "[", 
       RowBox[{"[", "5", "]"}], "]"}]}]}], "//", "gOrd"}], "//", 
   "gProductToBL"}], "//", "gSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"d$\[Chi]pb$\[Gamma]9$\[Gamma]1$\[Chi]p", "+", 
     RowBox[{"3", "  ", 
      RowBox[{"two$forms", "[", 
       RowBox[{"[", "5", "]"}], "]"}]}]}], "//", "gOrd"}], "//", 
   "gProductToBL"}], "//", "gSimplify"}]}], "Input",
 CellChangeTimes->{{3.8726910839412622`*^9, 3.872691184860548*^9}, {
  3.8726912371823316`*^9, 3.8726912982677784`*^9}, {3.8726913387169666`*^9, 
  3.872691368379715*^9}},
 CellLabel->
  "In[227]:=",ExpressionUUID->"8951659c-367e-4d37-b5cc-78ccbc0e4c70"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"\[ImaginaryI]J", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   TemplateBox[{"\[ImaginaryI]\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]3"]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   TemplateBox[{"\[ImaginaryI]\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]3", ",", "\[Lambda]4"}]], ""], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}]}]], "Output",
 CellChangeTimes->{{3.8726910917276506`*^9, 3.8726911856557903`*^9}, {
  3.872691250624163*^9, 3.8726912992223053`*^9}, {3.8726913409261866`*^9, 
  3.872691369259711*^9}},
 CellLabel->
  "Out[227]=",ExpressionUUID->"21647e4f-17d4-45a2-9421-0da67a3fbc0b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "\[Lambda]"}], " ", 
   TemplateBox[{"\[ImaginaryI]J", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]]}], "-", 
  RowBox[{"3", " ", 
   TemplateBox[{"\[ImaginaryI]L", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]2"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]2"], "\[Lambda]1"]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   TemplateBox[{"\[ImaginaryI]\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]3", ",", "\[Lambda]4"}]], ""], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "-", 
  RowBox[{
   FractionBox["1", "96"], " ", 
   TemplateBox[{"m\[ImaginaryI]starJ", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}]}]], "Output",
 CellChangeTimes->{{3.8726910917276506`*^9, 3.8726911856557903`*^9}, {
  3.872691250624163*^9, 3.8726912992223053`*^9}, {3.8726913409261866`*^9, 
  3.8726913704235067`*^9}},
 CellLabel->
  "Out[228]=",ExpressionUUID->"50f687ea-d1c0-4fa9-aa28-389b9170bbf3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   TemplateBox[{"\[ImaginaryI]L", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]2"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]2"], "\[Lambda]1"]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   TemplateBox[{"\[ImaginaryI]\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]3"]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   TemplateBox[{"\[ImaginaryI]\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]3", ",", "\[Lambda]4"}]], ""], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "-", 
  RowBox[{
   FractionBox["1", "144"], " ", 
   TemplateBox[{"m\[ImaginaryI]starJ", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}]}]], "Output",
 CellChangeTimes->{{3.8726910917276506`*^9, 3.8726911856557903`*^9}, {
  3.872691250624163*^9, 3.8726912992223053`*^9}, {3.8726913409261866`*^9, 
  3.872691371582052*^9}},
 CellLabel->
  "Out[229]=",ExpressionUUID->"7abd921a-aedc-46bc-b142-d9e27ac0df96"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], " ", "\[Lambda]", " ", 
   TemplateBox[{"\[ImaginaryI]J", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]]}], "-", 
  RowBox[{"6", " ", 
   TemplateBox[{"\[ImaginaryI]L", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]2"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]2"], "\[Lambda]1"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   TemplateBox[{"\[ImaginaryI]\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]3"]}], "-", 
  RowBox[{
   FractionBox["1", "48"], " ", 
   TemplateBox[{"m\[ImaginaryI]starJ", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}]}]], "Output",
 CellChangeTimes->{{3.8726910917276506`*^9, 3.8726911856557903`*^9}, {
  3.872691250624163*^9, 3.8726912992223053`*^9}, {3.8726913409261866`*^9, 
  3.8726913727528367`*^9}},
 CellLabel->
  "Out[230]=",ExpressionUUID->"0b0fe664-f294-44ba-ba51-d02508d15ca2"]
}, Open  ]],

Cell["\<\
Symmetric part always vanishes, so L, if it exists, is Killing\
\>", "Text",
 CellChangeTimes->{{3.872691394259619*^9, 
  3.872691404142536*^9}},ExpressionUUID->"bd2f871c-8e41-4ec1-9516-\
5756e774757c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"symm$\[Chi]pb$\[Gamma]9$\[Gamma]1$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"gD", "[", 
      RowBox[{
       RowBox[{"{", "a1", "}"}], ",", 
       RowBox[{"gTimes", "[", 
        RowBox[{"gTimes", "[", 
         RowBox[{
          RowBox[{"dc", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}], ",", 
          RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
          RowBox[{"y", "[", 
           RowBox[{"{", 
            RowBox[{"d", "[", "a2", "]"}], "}"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}]}], "]"}], "]"}]}], "]"}], "*", 
     RowBox[{"gSymm", "[", 
      RowBox[{"e", ",", 
       RowBox[{"{", 
        RowBox[{"u", "[", 
         RowBox[{"a1", ",", "a2"}], "]"}], "}"}]}], "]"}]}], "//", "gOrd"}], "//",
    "gSimplify"}]}]], "Input",
 CellChangeTimes->{{3.86206178174632*^9, 3.862061786848815*^9}},
 CellLabel->
  "In[231]:=",ExpressionUUID->"46a1bf4f-a992-4fd1-a3be-aee1ebacaae1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.86206178980293*^9, 3.862062128155282*^9, 
  3.8622523692128887`*^9, 3.8662818645206423`*^9, 3.8726913928850613`*^9},
 CellLabel->
  "Out[231]=",ExpressionUUID->"579e3e89-6b7b-477b-baa6-a459209b6838"]
}, Open  ]],

Cell[TextData[{
 "Recall conventions that \[Star]F = ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["vol", "\[Sharp]"], ".", "F"}], ")"}], "\[Flat]"], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "18489f9b-0ed7-4b9b-a0d7-40e9444dee4f"]
}], "Text",
 CellChangeTimes->{{3.8662823941108522`*^9, 
  3.8662824306963553`*^9}},ExpressionUUID->"9fc574e1-aab3-4bf7-a670-\
d4031e990a61"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"gDual", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "96"]}], " ", 
    SubscriptBox[
     SuperscriptBox["e", ""], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
    SubscriptBox[
     SuperscriptBox["F", ""], 
     RowBox[{
     "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6"}]],
     " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox[
       OverscriptBox["\[Chi]p", "-"], ""], "\[FivePointedStar]", 
      SubscriptBox["\[Gamma]", "*"], "\[FivePointedStar]", 
      SubscriptBox[
       SuperscriptBox["\[Gamma]", 
        RowBox[{
        "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4",
          ",", "\[Lambda]5", ",", "\[Lambda]6"}]], ""], "\[FivePointedStar]", 
      
      SubscriptBox[
       OverscriptBox["\[Chi]p", "~"], ""]}], ")"}]}], "]"}], "//", 
  "gProductToBL"}]], "Input",
 CellChangeTimes->{{3.866281955344051*^9, 3.8662819613016233`*^9}},
 CellLabel->
  "In[232]:=",ExpressionUUID->"f4ca1ee2-f830-4d83-bcd0-3d455a27d26e"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "192"], " ", 
  TemplateBox[{"\[ImaginaryI]J", 
    RowBox[{" ", 
      RowBox[{":", " "}]}], 
    RowBox[{"\[Lambda]7", ",", "\[Lambda]8"}]},
   "Subsuperscript"], " ", 
  SubscriptBox[
   SuperscriptBox["e", ""], 
   RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
  SubscriptBox[
   SuperscriptBox["F", ""], 
   RowBox[{
   "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6"}]], 
  " ", 
  SubscriptBox[
   SuperscriptBox["\[Epsilon]", 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]], 
   RowBox[{"\[Lambda]7", ",", "\[Lambda]8"}]]}]], "Output",
 CellChangeTimes->{3.866281962409007*^9, 3.8726914114154687`*^9},
 CellLabel->
  "Out[232]=",ExpressionUUID->"eb16a880-2948-4e9b-bb88-3caf32dcbcde"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    OverscriptBox[
     SubscriptBox["\[Chi]", "-"], "_"], 
    SubscriptBox["\[Gamma]", "9"], 
    SubscriptBox["\[Gamma]", 
     RowBox[{"(", "1", ")"}]], 
    SubscriptBox["\[Chi]", "+"]}], "=", "0"}], 
  TraditionalForm]],ExpressionUUID->"3be07eb1-b652-49f5-9448-2f20a464f9f1"]], \
"Subsubsection",
 CellChangeTimes->{{3.847280566332275*^9, 3.847280608212343*^9}, {
  3.8472809759485207`*^9, 3.8472809798120165`*^9}, {3.84728611853856*^9, 
  3.847286161085925*^9}, {3.8617092711033087`*^9, 3.861709287247534*^9}, {
  3.8617256537676096`*^9, 3.8617256564539437`*^9}, {3.8618834984587173`*^9, 
  3.8618835161940517`*^9}, {3.8619656706300287`*^9, 3.8619656743642354`*^9}, {
  3.8619661662330217`*^9, 3.861966166498787*^9}, {3.8619664637414513`*^9, 
  3.861966468024393*^9}, {3.861993275667643*^9, 3.861993305330001*^9}, {
  3.8619933970078783`*^9, 
  3.8619934345511703`*^9}},ExpressionUUID->"b807ed5f-c580-4894-ae8a-\
1e0f9acaaf14"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]mb$\[Gamma]9$\[Gamma]1$\[Chi]p", "=", 
  RowBox[{
   RowBox[{"gTimes", "[", 
    RowBox[{
     RowBox[{"lcc", "[", 
      RowBox[{"\[Chi]p", ",", 
       RowBox[{"{", "}"}]}], "]"}], ",", 
     RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
     RowBox[{"y", "[", 
      RowBox[{"{", 
       RowBox[{"d", "[", "a1", "]"}], "}"}], "]"}], ",", 
     RowBox[{"s", "[", 
      RowBox[{"\[Chi]p", ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "]"}], "//", "gSimplify"}]}]], "Input",
 CellChangeTimes->{
  3.8473810676999598`*^9, {3.861709291975355*^9, 3.86170929651845*^9}, {
   3.8617246945678377`*^9, 3.8617246960786905`*^9}, {3.8618835125219607`*^9, 
   3.8618835199601035`*^9}, {3.8618887495240574`*^9, 3.86188874965199*^9}, {
   3.861965812345563*^9, 3.8619658410996*^9}, {3.861966170343226*^9, 
   3.861966174203744*^9}, {3.861966479075513*^9, 3.8619665048323345`*^9}, {
   3.861993282542035*^9, 3.8619932839287376`*^9}, {3.8619934365306463`*^9, 
   3.8619934620623765`*^9}},
 CellLabel->
  "In[233]:=",ExpressionUUID->"3675f044-46cc-4a9b-a141-b87011b51d11"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8619934626227417`*^9, 3.8622536462861147`*^9, 
  3.8662827144873543`*^9, 3.872691415509473*^9},
 CellLabel->
  "Out[233]=",ExpressionUUID->"28bf8f27-f886-4ef4-9353-8ce2b658f47d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2-form calculations", "Subsection",
 CellChangeTimes->{{3.8619656509570036`*^9, 3.861965667615899*^9}, {
  3.8619934867784433`*^9, 
  3.8619934869529853`*^9}},ExpressionUUID->"3b0392c9-37c5-425c-aeb9-\
e87f08d0a1c5"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    OverscriptBox[
     SubscriptBox["\[Chi]", "+"], "_"], 
    SubscriptBox["\[Gamma]", 
     RowBox[{"(", "2", ")"}]], 
    SubscriptBox["\[Chi]", "+"]}], "=", 
   RowBox[{"\[ImaginaryI]", " ", "J"}]}], 
  TraditionalForm]],ExpressionUUID->"74caa6e1-489e-4898-95af-caeaab3a5fce"]], \
"Subsubsection",
 CellChangeTimes->{{3.847280566332275*^9, 3.847280608212343*^9}, {
  3.8472809759485207`*^9, 3.8472809798120165`*^9}, {3.84728611853856*^9, 
  3.847286161085925*^9}, {3.8617092711033087`*^9, 3.861709287247534*^9}, {
  3.8617256537676096`*^9, 3.8617256564539437`*^9}, {3.8618834984587173`*^9, 
  3.8618835161940517`*^9}, {3.8619656706300287`*^9, 3.8619656743642354`*^9}, {
  3.8619932507602234`*^9, 3.8619932514009485`*^9}, {3.8619933219900365`*^9, 
  3.8619933327298794`*^9}, {3.8619934901186047`*^9, 3.8619934929099026`*^9}, {
  3.8619936996632805`*^9, 
  3.86199369980407*^9}},ExpressionUUID->"c531ff94-b027-4328-8eef-\
14da65bc88cd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Chi]pb$\[Gamma]2$\[Chi]p", "=", 
   RowBox[{
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", 
         RowBox[{"a1", ",", "a2"}], "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "//", "gSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "gProductToBL"}]}], "Input",
 CellChangeTimes->{
  3.8473810676999598`*^9, {3.861709291975355*^9, 3.86170929651845*^9}, {
   3.8617246945678377`*^9, 3.8617246960786905`*^9}, {3.8618835125219607`*^9, 
   3.8618835199601035`*^9}, {3.8618887495240574`*^9, 3.86188874965199*^9}, {
   3.861965812345563*^9, 3.8619658410996*^9}, {3.861993495189196*^9, 
   3.861993529589398*^9}, {3.8623227846113796`*^9, 3.8623228033454742`*^9}},
 CellLabel->
  "In[234]:=",ExpressionUUID->"5d423c42-508e-414b-984b-22250e5a51a4"],

Cell[BoxData[
 TemplateBox[{"\[ImaginaryI]J", 
   RowBox[{" ", 
     RowBox[{":", " ", 
       RowBox[{"a1", ",", "a2"}]}]}], 
   RowBox[{}]},
  "Subsuperscript"]], "Output",
 CellChangeTimes->{
  3.847381068257331*^9, 3.861709297294901*^9, 3.861709523433937*^9, 
   3.86171077084962*^9, 3.86171138822259*^9, 3.861715499960189*^9, 
   3.8617246984013724`*^9, 3.861724970466397*^9, 3.8617250020854673`*^9, 
   3.8617256724923873`*^9, 3.861883520852895*^9, {3.86188875860522*^9, 
   3.8618888157462735`*^9}, 3.861896145839664*^9, 3.86196171912831*^9, 
   3.8619617907836275`*^9, 3.8619619174070115`*^9, 3.8619626769928937`*^9, 
   3.861964316803051*^9, 3.8619644706884017`*^9, 3.861964509138439*^9, 
   3.8619650341312475`*^9, 3.8619658188084784`*^9, 3.86196587016401*^9, {
   3.8619934996105385`*^9, 3.861993532171401*^9}, {3.862322778729911*^9, 
   3.8623228039535418`*^9}, 3.8623251862224092`*^9, 3.8662827167519116`*^9, 
   3.8726925765218334`*^9},
 CellLabel->
  "Out[235]=",ExpressionUUID->"0673c938-9d8d-412c-98ee-168eda14c0ff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"d$\[Chi]pb$\[Gamma]2$\[Chi]p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"gD", "[", 
       RowBox[{
        RowBox[{"{", "a1", "}"}], ",", 
        RowBox[{"gTimes", "[", 
         RowBox[{
          RowBox[{"dc", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}], ",", 
          RowBox[{"y", "[", 
           RowBox[{"{", 
            RowBox[{"d", "[", 
             RowBox[{"a2", ",", "a3"}], "]"}], "}"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "]"}], "*", 
      RowBox[{"gForm", "[", 
       RowBox[{"e", ",", 
        RowBox[{"{", 
         RowBox[{"u", "[", 
          RowBox[{"a1", ",", "a2", ",", "a3"}], "]"}], "}"}]}], "]"}]}], "//",
      "gOrd"}], "//", "gSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "gProductToBL"}]}], "Input",
 CellChangeTimes->{{3.847280619188809*^9, 3.8472806797964196`*^9}, {
   3.8472807805097017`*^9, 3.8472807871339235`*^9}, {3.847280872332821*^9, 
   3.847280881311187*^9}, {3.847280914671928*^9, 3.847280915802313*^9}, {
   3.847280989421027*^9, 3.847280997293161*^9}, {3.8472810325808377`*^9, 
   3.8472810759104147`*^9}, {3.8472811266791897`*^9, 3.8472811385539484`*^9}, 
   3.8472821949509554`*^9, 3.8472822279030685`*^9, {3.8472822788626375`*^9, 
   3.84728228037967*^9}, {3.84728240590496*^9, 3.847282406009033*^9}, {
   3.8472824948066406`*^9, 3.847282495158661*^9}, {3.8472954423919787`*^9, 
   3.847295445639965*^9}, {3.861709308087333*^9, 3.8617093311754937`*^9}, {
   3.8617247059254513`*^9, 3.8617247205436945`*^9}, {3.861883531126509*^9, 
   3.8618835480045614`*^9}, {3.861965815441184*^9, 3.8619658454161177`*^9}, {
   3.8619659082573147`*^9, 3.861965917831376*^9}, {3.8619659725498066`*^9, 
   3.861965976257408*^9}, {3.862253682455072*^9, 3.8622537052998953`*^9}, {
   3.8622537508529387`*^9, 3.8622537564959183`*^9}, 3.8622539104817266`*^9, {
   3.8623199794366903`*^9, 3.862319980132756*^9}, {3.8623227684210567`*^9, 
   3.862322810194689*^9}},
 CellLabel->
  "In[236]:=",ExpressionUUID->"ab6dfaac-aaed-487b-9981-effabd1285d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    TemplateBox[{"\[ImaginaryI]\[Omega]", 
      RowBox[{" ", 
        RowBox[{":", " "}]}], 
      RowBox[{"\[Lambda]2", ",", "\[Lambda]3"}]},
     "Subsuperscript"]}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]1"], 
    RowBox[{"\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]1"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   TemplateBox[{"\[ImaginaryI]\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], "\[Lambda]3"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}]}]], "Output",
 CellChangeTimes->{{3.8472806806358156`*^9, 3.847280709957897*^9}, {
   3.8472807743945236`*^9, 3.8472807877083406`*^9}, {3.8472808302831044`*^9, 
   3.847280833888936*^9}, {3.8472808743357024`*^9, 3.8472809166521153`*^9}, {
   3.8472809904180593`*^9, 3.847281009196892*^9}, {3.847281061106484*^9, 
   3.8472810764879026`*^9}, {3.8472811328390474`*^9, 3.847281139744235*^9}, {
   3.8472814109315324`*^9, 3.8472814367691607`*^9}, 3.8472815024924984`*^9, 
   3.8472821614793315`*^9, {3.8472822284771643`*^9, 3.847282248680112*^9}, 
   3.847282281265634*^9, 3.847282408038954*^9, 3.847282495887813*^9, 
   3.8472944536024723`*^9, 3.847294487740802*^9, 3.8472954465429726`*^9, 
   3.8472988681741877`*^9, 3.8472989567263374`*^9, 3.8473043276680946`*^9, 
   3.847304441774476*^9, 3.8473057272015657`*^9, 3.8473768214075594`*^9, 
   3.861709332876021*^9, 3.861709525296118*^9, 3.8617107726029167`*^9, 
   3.8617113906530237`*^9, 3.861715505976657*^9, {3.861715991610253*^9, 
   3.861716016352111*^9}, 3.861716435470775*^9, 3.8617247218621893`*^9, 
   3.8617249724337797`*^9, 3.8617250038055468`*^9, 3.861725673473942*^9, {
   3.861883532782872*^9, 3.8618835496142483`*^9}, 3.8618887868776493`*^9, 
   3.8618961480903006`*^9, 3.8619617281457806`*^9, 3.8619617959090586`*^9, 
   3.8619619198928576`*^9, 3.861962679033783*^9, 3.8619643182877765`*^9, 
   3.861964473172936*^9, 3.861964511623711*^9, 3.861965037162928*^9, 
   3.861965824794388*^9, 3.861965872605811*^9, 3.861965919498126*^9, 
   3.8619659780515127`*^9, 3.862061708963597*^9, 3.8622522326628027`*^9, 
   3.8622537429448357`*^9, 3.8622538005313625`*^9, 3.8622539527537837`*^9, 
   3.8623200145025396`*^9, 3.862322820687332*^9, 3.8623251925276423`*^9, 
   3.866282724160243*^9, 3.872692584271772*^9},
 CellLabel->
  "Out[237]=",ExpressionUUID->"934af99a-2e3f-4f80-af49-b589d4fe4bdc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"d$\[Chi]pb$\[Gamma]2$\[Chi]p", "-", 
     RowBox[{"2", " ", 
      RowBox[{"three$forms", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], "//", "gOrd"}], "//", 
   "gProductToBL"}], "//", "gSimplify"}]], "Input",
 CellChangeTimes->{{3.872692729283097*^9, 3.8726927310589237`*^9}, {
  3.8726927903963346`*^9, 3.872692792058179*^9}},
 CellLabel->
  "In[243]:=",ExpressionUUID->"05f121c4-5553-4470-a152-251fadc8200c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "6"}], " ", 
   TemplateBox[{"\[ImaginaryI]J", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]3"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]3"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]]}], "+", 
  RowBox[{
   TemplateBox[{"\[ImaginaryI]\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]3"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]3"]}], "+", 
  RowBox[{
   FractionBox["1", "72"], " ", 
   TemplateBox[{"\[ImaginaryI]starL", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}]}]], "Output",
 CellChangeTimes->{3.8726927351923018`*^9, 3.8726927953733606`*^9},
 CellLabel->
  "Out[243]=",ExpressionUUID->"3af83756-5600-4a0b-b957-50043706dda8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    OverscriptBox[
     SubscriptBox["\[Chi]", "-"], "_"], 
    SubscriptBox["\[Gamma]", 
     RowBox[{"(", "2", ")"}]], 
    SubscriptBox["\[Chi]", "+"]}], "=", "0"}], 
  TraditionalForm]],ExpressionUUID->"a7fa1663-f6fa-4703-bec9-48b907e5ede4"]], \
"Subsubsection",
 CellChangeTimes->{{3.847280566332275*^9, 3.847280608212343*^9}, {
  3.8472809759485207`*^9, 3.8472809798120165`*^9}, {3.84728611853856*^9, 
  3.847286161085925*^9}, {3.8617092711033087`*^9, 3.861709287247534*^9}, {
  3.8617256537676096`*^9, 3.8617256564539437`*^9}, {3.8618834984587173`*^9, 
  3.8618835161940517`*^9}, {3.8619656706300287`*^9, 3.8619656743642354`*^9}, {
  3.8619661662330217`*^9, 3.861966166498787*^9}, {3.8619932485035048`*^9, 
  3.8619932493526154`*^9}, {3.8619933890966115`*^9, 3.8619933933354816`*^9}, {
  3.8619935598093424`*^9, 
  3.8619935629830933`*^9}},ExpressionUUID->"8783d094-e0ad-48cd-ba40-\
4b8bcb57c6a1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]mb$\[Gamma]2$\[Chi]p", "=", 
  RowBox[{
   RowBox[{"gTimes", "[", 
    RowBox[{
     RowBox[{"lcc", "[", 
      RowBox[{"\[Chi]p", ",", 
       RowBox[{"{", "}"}]}], "]"}], ",", 
     RowBox[{"y", "[", 
      RowBox[{"{", 
       RowBox[{"d", "[", 
        RowBox[{"a1", ",", "a2"}], "]"}], "}"}], "]"}], ",", 
     RowBox[{"s", "[", 
      RowBox[{"\[Chi]p", ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "]"}], "//", "gSimplify"}]}]], "Input",
 CellChangeTimes->{
  3.8473810676999598`*^9, {3.861709291975355*^9, 3.86170929651845*^9}, {
   3.8617246945678377`*^9, 3.8617246960786905`*^9}, {3.8618835125219607`*^9, 
   3.8618835199601035`*^9}, {3.8618887495240574`*^9, 3.86188874965199*^9}, {
   3.861965812345563*^9, 3.8619658410996*^9}, {3.861966170343226*^9, 
   3.861966174203744*^9}, {3.861993565126618*^9, 3.8619935766537905`*^9}, 
   3.8619940715965133`*^9},
 CellLabel->
  "In[244]:=",ExpressionUUID->"835d60ee-d2fb-4f13-b96c-68831bcb76d0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.847381068257331*^9, 3.861709297294901*^9, 3.861709523433937*^9, 
   3.86171077084962*^9, 3.86171138822259*^9, 3.861715499960189*^9, 
   3.8617246984013724`*^9, 3.861724970466397*^9, 3.8617250020854673`*^9, 
   3.8617256724923873`*^9, 3.861883520852895*^9, {3.86188875860522*^9, 
   3.8618888157462735`*^9}, 3.861896145839664*^9, 3.86196171912831*^9, 
   3.8619617907836275`*^9, 3.8619619174070115`*^9, 3.8619626769928937`*^9, 
   3.861964316803051*^9, 3.8619644706884017`*^9, 3.861964509138439*^9, 
   3.8619650341312475`*^9, 3.8619658188084784`*^9, 3.86196587016401*^9, 
   3.861966192449809*^9, {3.8619935694540615`*^9, 3.861993577015421*^9}, 
   3.861994424605166*^9, 3.862323445173029*^9, 3.8662832954951797`*^9, 
   3.8726928774593735`*^9},
 CellLabel->
  "Out[244]=",ExpressionUUID->"49663f6e-9306-4200-944c-be7cf42866df"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    OverscriptBox[
     SubscriptBox["\[Chi]", "+"], "_"], 
    SubscriptBox["\[Gamma]", "9"], 
    SubscriptBox["\[Gamma]", 
     RowBox[{"(", "2", ")"}]], 
    SubscriptBox["\[Chi]", "+"]}], "=", 
   RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}]}], 
  TraditionalForm]],ExpressionUUID->"b7be3c74-d9f9-40bc-a8f7-d1289620cbda"]], \
"Subsubsection",
 CellChangeTimes->{{3.847280566332275*^9, 3.847280608212343*^9}, {
  3.8472809759485207`*^9, 3.8472809798120165`*^9}, {3.84728611853856*^9, 
  3.847286161085925*^9}, {3.8617092711033087`*^9, 3.861709287247534*^9}, {
  3.8617256537676096`*^9, 3.8617256564539437`*^9}, {3.8618834984587173`*^9, 
  3.8618835161940517`*^9}, {3.8619656706300287`*^9, 3.8619656743642354`*^9}, {
  3.8619661662330217`*^9, 3.861966166498787*^9}, {3.8619664637414513`*^9, 
  3.861966468024393*^9}, {3.861993275667643*^9, 3.861993305330001*^9}, {
  3.8619933970078783`*^9, 3.8619934046607723`*^9}, {3.8619936179416046`*^9, 
  3.8619936239364243`*^9}},ExpressionUUID->"804b19ce-aa0a-4368-9294-\
c342160565e6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Chi]pb$\[Gamma]9$\[Gamma]2$\[Chi]p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"gTimes", "[", 
      RowBox[{
       RowBox[{"dc", "[", 
        RowBox[{"\[Chi]p", ",", 
         RowBox[{"{", "}"}]}], "]"}], ",", 
       RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
       RowBox[{"y", "[", 
        RowBox[{"{", 
         RowBox[{"d", "[", 
          RowBox[{"a1", ",", "a2"}], "]"}], "}"}], "]"}], ",", 
       RowBox[{"s", "[", 
        RowBox[{"\[Chi]p", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "]"}], "//", "gOrd"}], "//", 
    "gSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "gProductToBL"}]}], "Input",
 CellChangeTimes->{
  3.8473810676999598`*^9, {3.861709291975355*^9, 3.86170929651845*^9}, {
   3.8617246945678377`*^9, 3.8617246960786905`*^9}, {3.8618835125219607`*^9, 
   3.8618835199601035`*^9}, {3.8618887495240574`*^9, 3.86188874965199*^9}, {
   3.861965812345563*^9, 3.8619658410996*^9}, {3.861966170343226*^9, 
   3.861966174203744*^9}, {3.861966479075513*^9, 3.8619665048323345`*^9}, {
   3.861993282542035*^9, 3.8619932839287376`*^9}, {3.8619936265141287`*^9, 
   3.8619936468129797`*^9}, {3.8623234658734584`*^9, 3.8623234939871807`*^9}},
 
 CellLabel->
  "In[245]:=",ExpressionUUID->"9c2a680f-2ac1-4246-9fa4-eb432282f905"],

Cell[BoxData[
 TemplateBox[{"\[ImaginaryI]\[Omega]", 
   RowBox[{" ", 
     RowBox[{":", " ", 
       RowBox[{"a1", ",", "a2"}]}]}], 
   RowBox[{}]},
  "Subsuperscript"]], "Output",
 CellChangeTimes->{
  3.847381068257331*^9, 3.861709297294901*^9, 3.861709523433937*^9, 
   3.86171077084962*^9, 3.86171138822259*^9, 3.861715499960189*^9, 
   3.8617246984013724`*^9, 3.861724970466397*^9, 3.8617250020854673`*^9, 
   3.8617256724923873`*^9, 3.861883520852895*^9, {3.86188875860522*^9, 
   3.8618888157462735`*^9}, 3.861896145839664*^9, 3.86196171912831*^9, 
   3.8619617907836275`*^9, 3.8619619174070115`*^9, 3.8619626769928937`*^9, 
   3.861964316803051*^9, 3.8619644706884017`*^9, 3.861964509138439*^9, 
   3.8619650341312475`*^9, 3.8619658188084784`*^9, 3.86196587016401*^9, 
   3.861966192449809*^9, 3.8619665060042667`*^9, 3.8619934098375907`*^9, {
   3.8619936306111097`*^9, 3.861993647386363*^9}, 3.862323494798304*^9, 
   3.862331720753746*^9, 3.8662832976121397`*^9, 3.8726928793176847`*^9},
 CellLabel->
  "Out[246]=",ExpressionUUID->"4e88a0a3-cd06-4307-9b3f-fb3f197e992e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"d$\[Chi]pb$\[Gamma]9$\[Gamma]2$\[Chi]p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"gD", "[", 
       RowBox[{
        RowBox[{"{", "a1", "}"}], ",", 
        RowBox[{"gTimes", "[", 
         RowBox[{
          RowBox[{"dc", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}], ",", 
          RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
          RowBox[{"y", "[", 
           RowBox[{"{", 
            RowBox[{"d", "[", 
             RowBox[{"a2", ",", "a3"}], "]"}], "}"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "]"}], "*", 
      RowBox[{"gForm", "[", 
       RowBox[{"e", ",", 
        RowBox[{"{", 
         RowBox[{"u", "[", 
          RowBox[{"a1", ",", "a2", ",", "a3"}], "]"}], "}"}]}], "]"}]}], "//",
      "gOrd"}], "//", "gSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "gProductToBL"}]}], "Input",
 CellChangeTimes->{{3.847280619188809*^9, 3.8472806797964196`*^9}, {
   3.8472807805097017`*^9, 3.8472807871339235`*^9}, {3.847280872332821*^9, 
   3.847280881311187*^9}, {3.847280914671928*^9, 3.847280915802313*^9}, {
   3.847280989421027*^9, 3.847280997293161*^9}, {3.8472810325808377`*^9, 
   3.8472810759104147`*^9}, {3.8472811266791897`*^9, 3.8472811385539484`*^9}, 
   3.8472821949509554`*^9, 3.8472822279030685`*^9, {3.8472822788626375`*^9, 
   3.84728228037967*^9}, {3.84728240590496*^9, 3.847282406009033*^9}, {
   3.8472824948066406`*^9, 3.847282495158661*^9}, {3.8472954423919787`*^9, 
   3.847295445639965*^9}, {3.861709308087333*^9, 3.8617093311754937`*^9}, {
   3.8617247059254513`*^9, 3.8617247205436945`*^9}, {3.861883531126509*^9, 
   3.8618835480045614`*^9}, {3.861965815441184*^9, 3.8619658454161177`*^9}, {
   3.8619659082573147`*^9, 3.861965917831376*^9}, {3.8619659725498066`*^9, 
   3.861965976257408*^9}, {3.862253682455072*^9, 3.8622537052998953`*^9}, {
   3.8622537508529387`*^9, 3.8622537564959183`*^9}, 3.8622539104817266`*^9, {
   3.8623199794366903`*^9, 3.862319980132756*^9}, {3.8623227684210567`*^9, 
   3.862322810194689*^9}, {3.862323501224687*^9, 3.862323528579735*^9}},
 CellLabel->
  "In[247]:=",ExpressionUUID->"66da8dc5-9d33-4401-bae6-54438f682241"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"\[ImaginaryI]\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]]}], "-", 
  RowBox[{
   TemplateBox[{"\[ImaginaryI]J", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]1"], 
    RowBox[{"\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]1"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   TemplateBox[{"\[ImaginaryI]L", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]4"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], ""], " ", 
   
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "-", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   TemplateBox[{"m\[ImaginaryI]star\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", 
       ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]1"], 
    RowBox[{"\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}]}]], "Output",
 CellChangeTimes->{{3.8472806806358156`*^9, 3.847280709957897*^9}, {
   3.8472807743945236`*^9, 3.8472807877083406`*^9}, {3.8472808302831044`*^9, 
   3.847280833888936*^9}, {3.8472808743357024`*^9, 3.8472809166521153`*^9}, {
   3.8472809904180593`*^9, 3.847281009196892*^9}, {3.847281061106484*^9, 
   3.8472810764879026`*^9}, {3.8472811328390474`*^9, 3.847281139744235*^9}, {
   3.8472814109315324`*^9, 3.8472814367691607`*^9}, 3.8472815024924984`*^9, 
   3.8472821614793315`*^9, {3.8472822284771643`*^9, 3.847282248680112*^9}, 
   3.847282281265634*^9, 3.847282408038954*^9, 3.847282495887813*^9, 
   3.8472944536024723`*^9, 3.847294487740802*^9, 3.8472954465429726`*^9, 
   3.8472988681741877`*^9, 3.8472989567263374`*^9, 3.8473043276680946`*^9, 
   3.847304441774476*^9, 3.8473057272015657`*^9, 3.8473768214075594`*^9, 
   3.861709332876021*^9, 3.861709525296118*^9, 3.8617107726029167`*^9, 
   3.8617113906530237`*^9, 3.861715505976657*^9, {3.861715991610253*^9, 
   3.861716016352111*^9}, 3.861716435470775*^9, 3.8617247218621893`*^9, 
   3.8617249724337797`*^9, 3.8617250038055468`*^9, 3.861725673473942*^9, {
   3.861883532782872*^9, 3.8618835496142483`*^9}, 3.8618887868776493`*^9, 
   3.8618961480903006`*^9, 3.8619617281457806`*^9, 3.8619617959090586`*^9, 
   3.8619619198928576`*^9, 3.861962679033783*^9, 3.8619643182877765`*^9, 
   3.861964473172936*^9, 3.861964511623711*^9, 3.861965037162928*^9, 
   3.861965824794388*^9, 3.861965872605811*^9, 3.861965919498126*^9, 
   3.8619659780515127`*^9, 3.862061708963597*^9, 3.8622522326628027`*^9, 
   3.8622537429448357`*^9, 3.8622538005313625`*^9, 3.8622539527537837`*^9, 
   3.8623200145025396`*^9, 3.862322820687332*^9, {3.8623235196669145`*^9, 
   3.8623235413036027`*^9}, 3.8623317294730854`*^9, 3.8662833083018026`*^9, 
   3.8726928964071846`*^9},
 CellLabel->
  "Out[248]=",ExpressionUUID->"d4dfc954-53c2-4453-9b2a-8c1dd1fb1627"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"d$\[Chi]pb$\[Gamma]9$\[Gamma]2$\[Chi]p", "-", " ", 
     RowBox[{"three$forms", "[", 
      RowBox[{"[", "6", "]"}], "]"}]}], "//", "gOrd"}], "//", 
   "gProductToBL"}], "//", "gSimplify"}]], "Input",
 CellChangeTimes->{{3.872692927153865*^9, 3.8726929325943346`*^9}, 
   3.8726929744752536`*^9, {3.87269302210718*^9, 3.8726930285380135`*^9}},
 CellLabel->
  "In[256]:=",ExpressionUUID->"1052d884-80bd-4421-be3a-ba7f1e7694bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "3"}], " ", 
   TemplateBox[{"\[ImaginaryI]\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]3"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]3"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   TemplateBox[{"\[ImaginaryI]L", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], ""], " ", 
   
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}]}]], "Output",
 CellChangeTimes->{
  3.8726929371639214`*^9, 3.87269297897967*^9, {3.8726930251185846`*^9, 
   3.872693031628195*^9}},
 CellLabel->
  "Out[256]=",ExpressionUUID->"9bbdae13-9024-4448-b02f-9ce8abeacb79"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    OverscriptBox[
     SubscriptBox["\[Chi]", "-"], "_"], 
    SubscriptBox["\[Gamma]", "9"], 
    SubscriptBox["\[Gamma]", 
     RowBox[{"(", "2", ")"}]], 
    SubscriptBox["\[Chi]", "+"]}], "=", "0"}], 
  TraditionalForm]],ExpressionUUID->"b55e2eac-d423-483d-9479-e59ba10e1e6f"]], \
"Subsubsection",
 CellChangeTimes->{{3.847280566332275*^9, 3.847280608212343*^9}, {
  3.8472809759485207`*^9, 3.8472809798120165`*^9}, {3.84728611853856*^9, 
  3.847286161085925*^9}, {3.8617092711033087`*^9, 3.861709287247534*^9}, {
  3.8617256537676096`*^9, 3.8617256564539437`*^9}, {3.8618834984587173`*^9, 
  3.8618835161940517`*^9}, {3.8619656706300287`*^9, 3.8619656743642354`*^9}, {
  3.8619661662330217`*^9, 3.861966166498787*^9}, {3.8619664637414513`*^9, 
  3.861966468024393*^9}, {3.861993275667643*^9, 3.861993305330001*^9}, {
  3.8619933970078783`*^9, 3.8619934345511703`*^9}, {3.861993672548607*^9, 
  3.8619936729531574`*^9}},ExpressionUUID->"c786eb0f-7b04-46b7-9b16-\
3f92823fe7b6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]mb$\[Gamma]9$\[Gamma]2$\[Chi]p", "=", 
  RowBox[{
   RowBox[{"gTimes", "[", 
    RowBox[{
     RowBox[{"lcc", "[", 
      RowBox[{"\[Chi]p", ",", 
       RowBox[{"{", "}"}]}], "]"}], ",", 
     RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
     RowBox[{"y", "[", 
      RowBox[{"{", 
       RowBox[{"d", "[", 
        RowBox[{"a1", ",", "a2"}], "]"}], "}"}], "]"}], ",", 
     RowBox[{"s", "[", 
      RowBox[{"\[Chi]p", ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "]"}], "//", "gSimplify"}]}]], "Input",
 CellChangeTimes->{
  3.8473810676999598`*^9, {3.861709291975355*^9, 3.86170929651845*^9}, {
   3.8617246945678377`*^9, 3.8617246960786905`*^9}, {3.8618835125219607`*^9, 
   3.8618835199601035`*^9}, {3.8618887495240574`*^9, 3.86188874965199*^9}, {
   3.861965812345563*^9, 3.8619658410996*^9}, {3.861966170343226*^9, 
   3.861966174203744*^9}, {3.861966479075513*^9, 3.8619665048323345`*^9}, {
   3.861993282542035*^9, 3.8619932839287376`*^9}, {3.8619934365306463`*^9, 
   3.8619934620623765`*^9}, {3.861993682638756*^9, 3.8619936847903852`*^9}},
 CellLabel->
  "In[257]:=",ExpressionUUID->"de8ca1f8-a496-4391-8e26-196751ed8803"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8619934626227417`*^9, 3.8619936854875393`*^9, 
  3.8623268781044254`*^9, 3.8662835964554653`*^9, 3.872693041166465*^9},
 CellLabel->
  "Out[257]=",ExpressionUUID->"a5bf199d-117a-4ae1-bb5c-869f61c17342"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3-form calculations", "Subsection",
 CellChangeTimes->{{3.8619656509570036`*^9, 3.861965667615899*^9}, {
  3.8619934867784433`*^9, 3.8619934869529853`*^9}, {3.8619936960738916`*^9, 
  3.8619936963261185`*^9}},ExpressionUUID->"d87a0269-8c47-4882-af37-\
0d8c4e3dcc6a"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    OverscriptBox[
     SubscriptBox["\[Chi]", "+"], "_"], 
    SubscriptBox["\[Gamma]", 
     RowBox[{"(", "3", ")"}]], 
    SubscriptBox["\[Chi]", "+"]}], "=", 
   RowBox[{"\[ImaginaryI]", " ", "\[CurlyPhi]"}]}], 
  TraditionalForm]],ExpressionUUID->"bb887d49-9a56-4399-8f3b-06b8292e4aa1"]], \
"Subsubsection",
 CellChangeTimes->{{3.847280566332275*^9, 3.847280608212343*^9}, {
  3.8472809759485207`*^9, 3.8472809798120165`*^9}, {3.84728611853856*^9, 
  3.847286161085925*^9}, {3.8617092711033087`*^9, 3.861709287247534*^9}, {
  3.8617256537676096`*^9, 3.8617256564539437`*^9}, {3.8618834984587173`*^9, 
  3.8618835161940517`*^9}, {3.8619656706300287`*^9, 3.8619656743642354`*^9}, {
  3.8619932507602234`*^9, 3.8619932514009485`*^9}, {3.8619933219900365`*^9, 
  3.8619933327298794`*^9}, {3.8619934901186047`*^9, 3.8619934929099026`*^9}, {
  3.861993701834261*^9, 3.8619937053420963`*^9}, {3.8619940100964317`*^9, 
  3.861994016989483*^9}},ExpressionUUID->"faf07641-9a93-4a5d-ad46-\
861aa497d317"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]pb$\[Gamma]3$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", 
         RowBox[{"a1", ",", "a2", ",", "a3"}], "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "//", "gProductToBL"}], "//", 
   "gSimplify"}]}]], "Input",
 CellChangeTimes->{
  3.8473810676999598`*^9, {3.861709291975355*^9, 3.86170929651845*^9}, {
   3.8617246945678377`*^9, 3.8617246960786905`*^9}, {3.8618835125219607`*^9, 
   3.8618835199601035`*^9}, {3.8618887495240574`*^9, 3.86188874965199*^9}, {
   3.861965812345563*^9, 3.8619658410996*^9}, {3.861993495189196*^9, 
   3.861993529589398*^9}, {3.8619937204132347`*^9, 3.8619937228859596`*^9}, {
   3.8619937604205613`*^9, 3.861993789142208*^9}, {3.8619939886940727`*^9, 
   3.8619939900830383`*^9}},
 CellLabel->
  "In[258]:=",ExpressionUUID->"8cbeece2-a52b-4571-be53-e91e8f69599f"],

Cell[BoxData[
 TemplateBox[{"\[ImaginaryI]\[CurlyPhi]", 
   RowBox[{" ", 
     RowBox[{":", " ", 
       RowBox[{"a1", ",", "a2", ",", "a3"}]}]}], 
   RowBox[{}]},
  "Subsuperscript"]], "Output",
 CellChangeTimes->{
  3.847381068257331*^9, 3.861709297294901*^9, 3.861709523433937*^9, 
   3.86171077084962*^9, 3.86171138822259*^9, 3.861715499960189*^9, 
   3.8617246984013724`*^9, 3.861724970466397*^9, 3.8617250020854673`*^9, 
   3.8617256724923873`*^9, 3.861883520852895*^9, {3.86188875860522*^9, 
   3.8618888157462735`*^9}, 3.861896145839664*^9, 3.86196171912831*^9, 
   3.8619617907836275`*^9, 3.8619619174070115`*^9, 3.8619626769928937`*^9, 
   3.861964316803051*^9, 3.8619644706884017`*^9, 3.861964509138439*^9, 
   3.8619650341312475`*^9, 3.8619658188084784`*^9, 3.86196587016401*^9, {
   3.8619934996105385`*^9, 3.861993532171401*^9}, {3.8619937434555707`*^9, 
   3.861993795562792*^9}, 3.8619939971663723`*^9, 3.862253708165084*^9, 
   3.862326893214364*^9, 3.862330653591076*^9, 3.866283602359495*^9, 
   3.872693043770385*^9},
 CellLabel->
  "Out[258]=",ExpressionUUID->"05d9ca6a-4bfa-496b-94c4-428479e989ef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d$\[Chi]pb$\[Gamma]3$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"gD", "[", 
      RowBox[{
       RowBox[{"{", "a1", "}"}], ",", 
       RowBox[{"gTimes", "[", 
        RowBox[{
         RowBox[{"dc", "[", 
          RowBox[{"\[Chi]p", ",", 
           RowBox[{"{", "}"}]}], "]"}], ",", 
         RowBox[{"y", "[", 
          RowBox[{"{", 
           RowBox[{"d", "[", 
            RowBox[{"a2", ",", "a3", ",", "a4"}], "]"}], "}"}], "]"}], ",", 
         RowBox[{"s", "[", 
          RowBox[{"\[Chi]p", ",", 
           RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "]"}], "*", 
     RowBox[{"gForm", "[", 
      RowBox[{"e", ",", 
       RowBox[{"{", 
        RowBox[{"u", "[", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "]"}], "}"}]}], 
      "]"}]}], "//", "gOrd"}], "//", "gSimplify"}]}]], "Input",
 CellChangeTimes->{{3.847280619188809*^9, 3.8472806797964196`*^9}, {
   3.8472807805097017`*^9, 3.8472807871339235`*^9}, {3.847280872332821*^9, 
   3.847280881311187*^9}, {3.847280914671928*^9, 3.847280915802313*^9}, {
   3.847280989421027*^9, 3.847280997293161*^9}, {3.8472810325808377`*^9, 
   3.8472810759104147`*^9}, {3.8472811266791897`*^9, 3.8472811385539484`*^9}, 
   3.8472821949509554`*^9, 3.8472822279030685`*^9, {3.8472822788626375`*^9, 
   3.84728228037967*^9}, {3.84728240590496*^9, 3.847282406009033*^9}, {
   3.8472824948066406`*^9, 3.847282495158661*^9}, {3.8472954423919787`*^9, 
   3.847295445639965*^9}, {3.861709308087333*^9, 3.8617093311754937`*^9}, {
   3.8617247059254513`*^9, 3.8617247205436945`*^9}, {3.861883531126509*^9, 
   3.8618835480045614`*^9}, {3.861965815441184*^9, 3.8619658454161177`*^9}, {
   3.8619659082573147`*^9, 3.861965917831376*^9}, {3.8619659725498066`*^9, 
   3.861965976257408*^9}, {3.862253682455072*^9, 3.8622537052998953`*^9}, {
   3.8622537508529387`*^9, 3.8622537564959183`*^9}, 3.8622539104817266`*^9, {
   3.8623199794366903`*^9, 3.862319980132756*^9}},
 CellLabel->
  "In[259]:=",ExpressionUUID->"faf0d25f-a858-4e3b-bb37-7c2283860860"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["3", "2"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], 
    "\[Lambda]4"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]5"}]], 
   " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["\[Chi]p", "-"], ""], "\[FivePointedStar]", 
     SubscriptBox[
      SuperscriptBox["\[Gamma]", 
       RowBox[{"\[Lambda]4", ",", "\[Lambda]5"}]], ""], "\[FivePointedStar]", 
     
     SubscriptBox[
      OverscriptBox["\[Chi]p", "~"], ""]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]1"], 
    RowBox[{"\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]], 
   " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["\[Chi]p", "-"], ""], "\[FivePointedStar]", 
     SubscriptBox[
      SuperscriptBox["\[Gamma]", 
       RowBox[{
       "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", 
        ",", "\[Lambda]6", ",", "\[Lambda]7"}]], ""], "\[FivePointedStar]", 
     SubscriptBox[
      OverscriptBox["\[Chi]p", "~"], ""]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]5"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["\[Chi]p", "-"], ""], "\[FivePointedStar]", 
     SubscriptBox["\[Gamma]", "*"], "\[FivePointedStar]", 
     SubscriptBox[
      SuperscriptBox["\[Gamma]", 
       RowBox[{
       "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
        ",", "\[Lambda]5"}]], ""], "\[FivePointedStar]", 
     SubscriptBox[
      OverscriptBox["\[Chi]p", "~"], ""]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.8472806806358156`*^9, 3.847280709957897*^9}, {
   3.8472807743945236`*^9, 3.8472807877083406`*^9}, {3.8472808302831044`*^9, 
   3.847280833888936*^9}, {3.8472808743357024`*^9, 3.8472809166521153`*^9}, {
   3.8472809904180593`*^9, 3.847281009196892*^9}, {3.847281061106484*^9, 
   3.8472810764879026`*^9}, {3.8472811328390474`*^9, 3.847281139744235*^9}, {
   3.8472814109315324`*^9, 3.8472814367691607`*^9}, 3.8472815024924984`*^9, 
   3.8472821614793315`*^9, {3.8472822284771643`*^9, 3.847282248680112*^9}, 
   3.847282281265634*^9, 3.847282408038954*^9, 3.847282495887813*^9, 
   3.8472944536024723`*^9, 3.847294487740802*^9, 3.8472954465429726`*^9, 
   3.8472988681741877`*^9, 3.8472989567263374`*^9, 3.8473043276680946`*^9, 
   3.847304441774476*^9, 3.8473057272015657`*^9, 3.8473768214075594`*^9, 
   3.861709332876021*^9, 3.861709525296118*^9, 3.8617107726029167`*^9, 
   3.8617113906530237`*^9, 3.861715505976657*^9, {3.861715991610253*^9, 
   3.861716016352111*^9}, 3.861716435470775*^9, 3.8617247218621893`*^9, 
   3.8617249724337797`*^9, 3.8617250038055468`*^9, 3.861725673473942*^9, {
   3.861883532782872*^9, 3.8618835496142483`*^9}, 3.8618887868776493`*^9, 
   3.8618961480903006`*^9, 3.8619617281457806`*^9, 3.8619617959090586`*^9, 
   3.8619619198928576`*^9, 3.861962679033783*^9, 3.8619643182877765`*^9, 
   3.861964473172936*^9, 3.861964511623711*^9, 3.861965037162928*^9, 
   3.861965824794388*^9, 3.861965872605811*^9, 3.861965919498126*^9, 
   3.8619659780515127`*^9, 3.862061708963597*^9, 3.8622522326628027`*^9, 
   3.8622537429448357`*^9, 3.8622538005313625`*^9, 3.8622539527537837`*^9, 
   3.8623200145025396`*^9, 3.862326922070873*^9, 3.8623306812576804`*^9, 
   3.866283638956437*^9, 3.8726930747670364`*^9},
 CellLabel->
  "Out[259]=",ExpressionUUID->"c1c56609-06cf-4290-a574-a5bdefa6faf7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"d$\[Chi]pb$\[Gamma]3$\[Chi]p", "+", 
     RowBox[{
      FractionBox["3", "4"], 
      RowBox[{"four$forms", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "//", "gOrd"}], "//", 
   "gProductToBL"}], "//", "gSimplify"}]], "Input",
 CellChangeTimes->{{3.8726931717464375`*^9, 3.872693177370486*^9}},
 CellLabel->
  "In[263]:=",ExpressionUUID->"301ddff8-e1f4-410d-a3f6-129f5ccf5cf6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "3"}], " ", 
   TemplateBox[{"\[ImaginaryI]\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]4"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]4"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   TemplateBox[{"m\[ImaginaryI]star\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]5"]}], "-", 
  RowBox[{
   TemplateBox[{"\[ImaginaryI]J", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5"}]], 
    "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}]}]], "Output",
 CellChangeTimes->{3.8726931832344713`*^9},
 CellLabel->
  "Out[263]=",ExpressionUUID->"457dbba1-d78e-4d07-8897-0b4b1096086e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    OverscriptBox[
     SubscriptBox["\[Chi]", "-"], "_"], 
    SubscriptBox["\[Gamma]", 
     RowBox[{"(", "3", ")"}]], 
    SubscriptBox["\[Chi]", "+"]}], "=", "0"}], 
  TraditionalForm]],ExpressionUUID->"ff972912-bba7-4ee8-b125-5f922fbb2f54"]], \
"Subsubsection",
 CellChangeTimes->{{3.847280566332275*^9, 3.847280608212343*^9}, {
  3.8472809759485207`*^9, 3.8472809798120165`*^9}, {3.84728611853856*^9, 
  3.847286161085925*^9}, {3.8617092711033087`*^9, 3.861709287247534*^9}, {
  3.8617256537676096`*^9, 3.8617256564539437`*^9}, {3.8618834984587173`*^9, 
  3.8618835161940517`*^9}, {3.8619656706300287`*^9, 3.8619656743642354`*^9}, {
  3.8619661662330217`*^9, 3.861966166498787*^9}, {3.8619932485035048`*^9, 
  3.8619932493526154`*^9}, {3.8619933890966115`*^9, 3.8619933933354816`*^9}, {
  3.8619935598093424`*^9, 3.8619935629830933`*^9}, {3.861993707453002*^9, 
  3.8619937088065147`*^9}, {3.8619940203149557`*^9, 
  3.8619940203149557`*^9}},ExpressionUUID->"07766a18-06b7-4e62-8c7c-\
af5ca549940e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]mb$\[Gamma]3$\[Chi]p", "=", 
  RowBox[{
   RowBox[{"gTimes", "[", 
    RowBox[{
     RowBox[{"lcc", "[", 
      RowBox[{"\[Chi]p", ",", 
       RowBox[{"{", "}"}]}], "]"}], ",", 
     RowBox[{"y", "[", 
      RowBox[{"{", 
       RowBox[{"d", "[", 
        RowBox[{"a1", ",", "a2", ",", "a3"}], "]"}], "}"}], "]"}], ",", 
     RowBox[{"s", "[", 
      RowBox[{"\[Chi]p", ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "]"}], "//", "gSimplify"}]}]], "Input",
 CellChangeTimes->{
  3.8473810676999598`*^9, {3.861709291975355*^9, 3.86170929651845*^9}, {
   3.8617246945678377`*^9, 3.8617246960786905`*^9}, {3.8618835125219607`*^9, 
   3.8618835199601035`*^9}, {3.8618887495240574`*^9, 3.86188874965199*^9}, {
   3.861965812345563*^9, 3.8619658410996*^9}, {3.861966170343226*^9, 
   3.861966174203744*^9}, {3.861993565126618*^9, 3.8619935766537905`*^9}, {
   3.861993724939724*^9, 3.8619937378253183`*^9}, {3.861993992029004*^9, 
   3.8619939924382625`*^9}, 3.8619940685865154`*^9, {3.861994430792858*^9, 
   3.8619944313428717`*^9}},
 CellLabel->
  "In[264]:=",ExpressionUUID->"793ff2d9-2082-4f10-98c1-b6aec5ebc36e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.847381068257331*^9, 3.861709297294901*^9, 3.861709523433937*^9, 
   3.86171077084962*^9, 3.86171138822259*^9, 3.861715499960189*^9, 
   3.8617246984013724`*^9, 3.861724970466397*^9, 3.8617250020854673`*^9, 
   3.8617256724923873`*^9, 3.861883520852895*^9, {3.86188875860522*^9, 
   3.8618888157462735`*^9}, 3.861896145839664*^9, 3.86196171912831*^9, 
   3.8619617907836275`*^9, 3.8619619174070115`*^9, 3.8619626769928937`*^9, 
   3.861964316803051*^9, 3.8619644706884017`*^9, 3.861964509138439*^9, 
   3.8619650341312475`*^9, 3.8619658188084784`*^9, 3.86196587016401*^9, 
   3.861966192449809*^9, {3.8619935694540615`*^9, 3.861993577015421*^9}, 
   3.8619937465687723`*^9, 3.861993794230262*^9, 3.861993999849618*^9, 
   3.8619944317506313`*^9, 3.862305953076601*^9, 3.862306074515106*^9, 
   3.8662862479547567`*^9, 3.8726932146020555`*^9},
 CellLabel->
  "Out[264]=",ExpressionUUID->"c303ecec-e5a0-42b9-8461-253bd0e00bd0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    OverscriptBox[
     SubscriptBox["\[Chi]", "+"], "_"], 
    SubscriptBox["\[Gamma]", "9"], 
    SubscriptBox["\[Gamma]", 
     RowBox[{"(", "3", ")"}]], 
    SubscriptBox["\[Chi]", "+"]}], "=", "\[Phi]"}], 
  TraditionalForm]],ExpressionUUID->"89678de6-cdb2-4957-b8d2-a0a0250c0209"]], \
"Subsubsection",
 CellChangeTimes->{{3.847280566332275*^9, 3.847280608212343*^9}, {
   3.8472809759485207`*^9, 3.8472809798120165`*^9}, {3.84728611853856*^9, 
   3.847286161085925*^9}, {3.8617092711033087`*^9, 3.861709287247534*^9}, {
   3.8617256537676096`*^9, 3.8617256564539437`*^9}, {3.8618834984587173`*^9, 
   3.8618835161940517`*^9}, {3.8619656706300287`*^9, 
   3.8619656743642354`*^9}, {3.8619661662330217`*^9, 3.861966166498787*^9}, {
   3.8619664637414513`*^9, 3.861966468024393*^9}, {3.861993275667643*^9, 
   3.861993305330001*^9}, {3.8619933970078783`*^9, 3.8619934046607723`*^9}, {
   3.8619936179416046`*^9, 3.8619936239364243`*^9}, {3.8619937108299646`*^9, 
   3.861993713794363*^9}, 3.8619937971760416`*^9, {3.861994022453992*^9, 
   3.8619940240190268`*^9}},ExpressionUUID->"47f0a6de-50c9-4d73-ab5f-\
89405ad4ca1e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]pb$\[Gamma]9$\[Gamma]3$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", 
         RowBox[{"a1", ",", "a2", ",", "a3"}], "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "//", "gProductToBL"}], "//", 
   "gSimplify"}]}]], "Input",
 CellChangeTimes->{
  3.8473810676999598`*^9, {3.861709291975355*^9, 3.86170929651845*^9}, {
   3.8617246945678377`*^9, 3.8617246960786905`*^9}, {3.8618835125219607`*^9, 
   3.8618835199601035`*^9}, {3.8618887495240574`*^9, 3.86188874965199*^9}, {
   3.861965812345563*^9, 3.8619658410996*^9}, {3.861966170343226*^9, 
   3.861966174203744*^9}, {3.861966479075513*^9, 3.8619665048323345`*^9}, {
   3.861993282542035*^9, 3.8619932839287376`*^9}, {3.8619936265141287`*^9, 
   3.8619936468129797`*^9}, {3.8619937270018697`*^9, 
   3.8619937395296183`*^9}, {3.8619938065716763`*^9, 3.861993833619412*^9}},
 CellLabel->
  "In[265]:=",ExpressionUUID->"58e0b337-0269-4491-8d9f-dd2189202d55"],

Cell[BoxData[
 TemplateBox[{"\[Phi]", 
   RowBox[{" ", 
     RowBox[{":", " ", 
       RowBox[{"a1", ",", "a2", ",", "a3"}]}]}], 
   RowBox[{}]},
  "Subsuperscript"]], "Output",
 CellChangeTimes->{
  3.847381068257331*^9, 3.861709297294901*^9, 3.861709523433937*^9, 
   3.86171077084962*^9, 3.86171138822259*^9, 3.861715499960189*^9, 
   3.8617246984013724`*^9, 3.861724970466397*^9, 3.8617250020854673`*^9, 
   3.8617256724923873`*^9, 3.861883520852895*^9, {3.86188875860522*^9, 
   3.8618888157462735`*^9}, 3.861896145839664*^9, 3.86196171912831*^9, 
   3.8619617907836275`*^9, 3.8619619174070115`*^9, 3.8619626769928937`*^9, 
   3.861964316803051*^9, 3.8619644706884017`*^9, 3.861964509138439*^9, 
   3.8619650341312475`*^9, 3.8619658188084784`*^9, 3.86196587016401*^9, 
   3.861966192449809*^9, 3.8619665060042667`*^9, 3.8619934098375907`*^9, {
   3.8619936306111097`*^9, 3.861993647386363*^9}, 3.861993749602641*^9, {
   3.8619938000220065`*^9, 3.8619938083875065`*^9}, 3.861994002751192*^9, 
   3.8623063547471733`*^9, 3.862328830396349*^9, 3.866286277291086*^9, 
   3.8726932672581697`*^9},
 CellLabel->
  "Out[265]=",ExpressionUUID->"fb46e30a-7343-49f6-89ea-ee88353ae9d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d$\[Chi]pb$\[Gamma]9$\[Gamma]3$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"gD", "[", 
       RowBox[{
        RowBox[{"{", "a1", "}"}], ",", 
        RowBox[{"gTimes", "[", 
         RowBox[{
          RowBox[{"dc", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}], ",", 
          RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
          RowBox[{"y", "[", 
           RowBox[{"{", 
            RowBox[{"d", "[", 
             RowBox[{"a2", ",", "a3", ",", "a4"}], "]"}], "}"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "]"}], "*", 
      RowBox[{"gForm", "[", 
       RowBox[{"e", ",", 
        RowBox[{"{", 
         RowBox[{"u", "[", 
          RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "]"}], "}"}]}], 
       "]"}]}], "//", "gOrd"}], "//", "gProductToBL"}], "//", 
   "gSimplify"}]}]], "Input",
 CellChangeTimes->{{3.847280619188809*^9, 3.8472806797964196`*^9}, {
   3.8472807805097017`*^9, 3.8472807871339235`*^9}, {3.847280872332821*^9, 
   3.847280881311187*^9}, {3.847280914671928*^9, 3.847280915802313*^9}, {
   3.847280989421027*^9, 3.847280997293161*^9}, {3.8472810325808377`*^9, 
   3.8472810759104147`*^9}, {3.8472811266791897`*^9, 3.8472811385539484`*^9}, 
   3.8472821949509554`*^9, 3.8472822279030685`*^9, {3.8472822788626375`*^9, 
   3.84728228037967*^9}, {3.84728240590496*^9, 3.847282406009033*^9}, {
   3.8472824948066406`*^9, 3.847282495158661*^9}, {3.8472954423919787`*^9, 
   3.847295445639965*^9}, {3.861709308087333*^9, 3.8617093311754937`*^9}, {
   3.8617247059254513`*^9, 3.8617247205436945`*^9}, {3.861883531126509*^9, 
   3.8618835480045614`*^9}, {3.861965815441184*^9, 3.8619658454161177`*^9}, {
   3.8619659082573147`*^9, 3.861965917831376*^9}, {3.8619659725498066`*^9, 
   3.861965976257408*^9}, {3.862253682455072*^9, 3.8622537052998953`*^9}, {
   3.8622537508529387`*^9, 3.8622537564959183`*^9}, 3.8622539104817266`*^9, {
   3.8623063215320992`*^9, 3.862306330799865*^9}, 3.862306434848242*^9},
 CellLabel->
  "In[266]:=",ExpressionUUID->"b3c0486c-6764-4d08-97f8-c82263f5c875"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   TemplateBox[{"mstar\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]5"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   TemplateBox[{"\[Zeta]", 
     RowBox[{}], "\[Null]"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]],
     ""], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   TemplateBox[{"star\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]5", ",", "\[Lambda]6"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}]}]], "Output",
 CellChangeTimes->{{3.8472806806358156`*^9, 3.847280709957897*^9}, {
   3.8472807743945236`*^9, 3.8472807877083406`*^9}, {3.8472808302831044`*^9, 
   3.847280833888936*^9}, {3.8472808743357024`*^9, 3.8472809166521153`*^9}, {
   3.8472809904180593`*^9, 3.847281009196892*^9}, {3.847281061106484*^9, 
   3.8472810764879026`*^9}, {3.8472811328390474`*^9, 3.847281139744235*^9}, {
   3.8472814109315324`*^9, 3.8472814367691607`*^9}, 3.8472815024924984`*^9, 
   3.8472821614793315`*^9, {3.8472822284771643`*^9, 3.847282248680112*^9}, 
   3.847282281265634*^9, 3.847282408038954*^9, 3.847282495887813*^9, 
   3.8472944536024723`*^9, 3.847294487740802*^9, 3.8472954465429726`*^9, 
   3.8472988681741877`*^9, 3.8472989567263374`*^9, 3.8473043276680946`*^9, 
   3.847304441774476*^9, 3.8473057272015657`*^9, 3.8473768214075594`*^9, 
   3.861709332876021*^9, 3.861709525296118*^9, 3.8617107726029167`*^9, 
   3.8617113906530237`*^9, 3.861715505976657*^9, {3.861715991610253*^9, 
   3.861716016352111*^9}, 3.861716435470775*^9, 3.8617247218621893`*^9, 
   3.8617249724337797`*^9, 3.8617250038055468`*^9, 3.861725673473942*^9, {
   3.861883532782872*^9, 3.8618835496142483`*^9}, 3.8618887868776493`*^9, 
   3.8618961480903006`*^9, 3.8619617281457806`*^9, 3.8619617959090586`*^9, 
   3.8619619198928576`*^9, 3.861962679033783*^9, 3.8619643182877765`*^9, 
   3.861964473172936*^9, 3.861964511623711*^9, 3.861965037162928*^9, 
   3.861965824794388*^9, 3.861965872605811*^9, 3.861965919498126*^9, 
   3.8619659780515127`*^9, 3.862061708963597*^9, 3.8622522326628027`*^9, 
   3.8622537429448357`*^9, 3.8622538005313625`*^9, 3.8622539527537837`*^9, 
   3.8623063997978506`*^9, 3.8623064821171865`*^9, 3.8623288581212044`*^9, 
   3.866286304349204*^9, 3.8726932978730555`*^9},
 CellLabel->
  "Out[266]=",ExpressionUUID->"961fc5f3-3a0d-4498-8907-bf514ff0b5a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"d$\[Chi]pb$\[Gamma]9$\[Gamma]3$\[Chi]p", "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"four$forms", "[", 
       RowBox[{"[", "5", "]"}], "]"}]}]}], "//", "gOrd"}], "//", 
   "gProductToBL"}], "//", "gSimplify"}]], "Input",
 CellChangeTimes->{{3.8726933488196535`*^9, 3.872693350693304*^9}},
 CellLabel->
  "In[270]:=",ExpressionUUID->"fcd1de60-e655-4420-9b09-ddf5004ff866"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "\[Lambda]"}], " ", 
   TemplateBox[{"\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "-", 
  RowBox[{"6", " ", 
   TemplateBox[{"\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]4"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]4"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   TemplateBox[{"\[Zeta]", 
     RowBox[{}], "\[Null]"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]],
     ""], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "-", 
  RowBox[{
   FractionBox["1", "96"], " ", 
   TemplateBox[{"star1", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
       "\[Lambda]8"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}]}]], "Output",
 CellChangeTimes->{3.8726933546049414`*^9},
 CellLabel->
  "Out[270]=",ExpressionUUID->"de5ce712-7256-4c14-883e-31b59c3f4dbe"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    OverscriptBox[
     SubscriptBox["\[Chi]", "-"], "_"], 
    SubscriptBox["\[Gamma]", "9"], 
    SubscriptBox["\[Gamma]", 
     RowBox[{"(", "3", ")"}]], 
    SubscriptBox["\[Chi]", "+"]}], "=", "\[CapitalOmega]"}], 
  TraditionalForm]],ExpressionUUID->"fcff2283-591a-447d-929b-139191f0747b"]], \
"Subsubsection",
 CellChangeTimes->{{3.847280566332275*^9, 3.847280608212343*^9}, {
  3.8472809759485207`*^9, 3.8472809798120165`*^9}, {3.84728611853856*^9, 
  3.847286161085925*^9}, {3.8617092711033087`*^9, 3.861709287247534*^9}, {
  3.8617256537676096`*^9, 3.8617256564539437`*^9}, {3.8618834984587173`*^9, 
  3.8618835161940517`*^9}, {3.8619656706300287`*^9, 3.8619656743642354`*^9}, {
  3.8619661662330217`*^9, 3.861966166498787*^9}, {3.8619664637414513`*^9, 
  3.861966468024393*^9}, {3.861993275667643*^9, 3.861993305330001*^9}, {
  3.8619933970078783`*^9, 3.8619934345511703`*^9}, {3.861993672548607*^9, 
  3.8619936729531574`*^9}, {3.861993715936197*^9, 3.86199371752528*^9}, {
  3.861994026401081*^9, 
  3.8619940270838013`*^9}},ExpressionUUID->"40b28c9e-f179-4b72-83f9-\
13461c7e4c9d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]mb$\[Gamma]9$\[Gamma]3$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"lcc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", 
         RowBox[{"a1", ",", "a2", ",", "a3"}], "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "//", "gProductToBL"}], "//", 
   "gSimplify"}]}]], "Input",
 CellChangeTimes->{
  3.8473810676999598`*^9, {3.861709291975355*^9, 3.86170929651845*^9}, {
   3.8617246945678377`*^9, 3.8617246960786905`*^9}, {3.8618835125219607`*^9, 
   3.8618835199601035`*^9}, {3.8618887495240574`*^9, 3.86188874965199*^9}, {
   3.861965812345563*^9, 3.8619658410996*^9}, {3.861966170343226*^9, 
   3.861966174203744*^9}, {3.861966479075513*^9, 3.8619665048323345`*^9}, {
   3.861993282542035*^9, 3.8619932839287376`*^9}, {3.8619934365306463`*^9, 
   3.8619934620623765`*^9}, {3.861993682638756*^9, 3.8619936847903852`*^9}, {
   3.8619937338584623`*^9, 3.8619937418944654`*^9}, {3.861993835880294*^9, 
   3.8619939164193506`*^9}, {3.861993994681696*^9, 3.861993995288885*^9}},
 CellLabel->
  "In[271]:=",ExpressionUUID->"58b0a008-5d73-4387-a8e4-bb09f93f2722"],

Cell[BoxData[
 TemplateBox[{"\[CapitalOmega]", 
   RowBox[{" ", 
     RowBox[{":", " ", 
       RowBox[{"a1", ",", "a2", ",", "a3"}]}]}], 
   RowBox[{}]},
  "Subsuperscript"]], "Output",
 CellChangeTimes->{
  3.8619934626227417`*^9, 3.8619936854875393`*^9, 3.861993755643098*^9, 
   3.861993803598003*^9, {3.8619938371147785`*^9, 3.861993893088586*^9}, 
   3.861994006398528*^9, 3.8623136891875577`*^9, 3.866287001528562*^9, 
   3.872693369509837*^9},
 CellLabel->
  "Out[271]=",ExpressionUUID->"eb66418b-fa33-4451-948f-03ae8ac18975"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d$\[Chi]mb$\[Gamma]9$\[Gamma]3$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"gD", "[", 
       RowBox[{
        RowBox[{"{", "a1", "}"}], ",", 
        RowBox[{"gTimes", "[", 
         RowBox[{
          RowBox[{"lcc", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}], ",", 
          RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
          RowBox[{"y", "[", 
           RowBox[{"{", 
            RowBox[{"d", "[", 
             RowBox[{"a2", ",", "a3", ",", "a4"}], "]"}], "}"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "]"}], "*", 
      RowBox[{"gForm", "[", 
       RowBox[{"e", ",", 
        RowBox[{"{", 
         RowBox[{"u", "[", 
          RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "]"}], "}"}]}], 
       "]"}]}], "//", "gOrd"}], "//", "gProductToBL"}], "//", 
   "gSimplify"}]}]], "Input",
 CellChangeTimes->{{3.847280619188809*^9, 3.8472806797964196`*^9}, {
   3.8472807805097017`*^9, 3.8472807871339235`*^9}, {3.847280872332821*^9, 
   3.847280881311187*^9}, {3.847280914671928*^9, 3.847280915802313*^9}, {
   3.847280989421027*^9, 3.847280997293161*^9}, {3.8472810325808377`*^9, 
   3.8472810759104147`*^9}, {3.8472811266791897`*^9, 3.8472811385539484`*^9}, 
   3.8472821949509554`*^9, 3.8472822279030685`*^9, {3.8472822788626375`*^9, 
   3.84728228037967*^9}, {3.84728240590496*^9, 3.847282406009033*^9}, {
   3.8472824948066406`*^9, 3.847282495158661*^9}, {3.8472954423919787`*^9, 
   3.847295445639965*^9}, {3.861709308087333*^9, 3.8617093311754937`*^9}, {
   3.8617247059254513`*^9, 3.8617247205436945`*^9}, {3.861883531126509*^9, 
   3.8618835480045614`*^9}, {3.861965815441184*^9, 3.8619658454161177`*^9}, {
   3.8619659082573147`*^9, 3.861965917831376*^9}, {3.8619659725498066`*^9, 
   3.861965976257408*^9}, {3.862253682455072*^9, 3.8622537052998953`*^9}, {
   3.8622537508529387`*^9, 3.8622537564959183`*^9}, 3.8622539104817266`*^9, {
   3.8623063215320992`*^9, 3.862306330799865*^9}, 3.862306434848242*^9, {
   3.862307795395192*^9, 3.862307808500705*^9}},
 CellLabel->
  "In[272]:=",ExpressionUUID->"7c3a6615-45c3-4453-9bb9-6f1c9952ef55"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   TemplateBox[{"mstar\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]5"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   TemplateBox[{"S", 
     RowBox[{}], "\[Null]"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]],
     ""], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   TemplateBox[{"star\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]5", ",", "\[Lambda]6"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}]}]], "Output",
 CellChangeTimes->{{3.8472806806358156`*^9, 3.847280709957897*^9}, {
   3.8472807743945236`*^9, 3.8472807877083406`*^9}, {3.8472808302831044`*^9, 
   3.847280833888936*^9}, {3.8472808743357024`*^9, 3.8472809166521153`*^9}, {
   3.8472809904180593`*^9, 3.847281009196892*^9}, {3.847281061106484*^9, 
   3.8472810764879026`*^9}, {3.8472811328390474`*^9, 3.847281139744235*^9}, {
   3.8472814109315324`*^9, 3.8472814367691607`*^9}, 3.8472815024924984`*^9, 
   3.8472821614793315`*^9, {3.8472822284771643`*^9, 3.847282248680112*^9}, 
   3.847282281265634*^9, 3.847282408038954*^9, 3.847282495887813*^9, 
   3.8472944536024723`*^9, 3.847294487740802*^9, 3.8472954465429726`*^9, 
   3.8472988681741877`*^9, 3.8472989567263374`*^9, 3.8473043276680946`*^9, 
   3.847304441774476*^9, 3.8473057272015657`*^9, 3.8473768214075594`*^9, 
   3.861709332876021*^9, 3.861709525296118*^9, 3.8617107726029167`*^9, 
   3.8617113906530237`*^9, 3.861715505976657*^9, {3.861715991610253*^9, 
   3.861716016352111*^9}, 3.861716435470775*^9, 3.8617247218621893`*^9, 
   3.8617249724337797`*^9, 3.8617250038055468`*^9, 3.861725673473942*^9, {
   3.861883532782872*^9, 3.8618835496142483`*^9}, 3.8618887868776493`*^9, 
   3.8618961480903006`*^9, 3.8619617281457806`*^9, 3.8619617959090586`*^9, 
   3.8619619198928576`*^9, 3.861962679033783*^9, 3.8619643182877765`*^9, 
   3.861964473172936*^9, 3.861964511623711*^9, 3.861965037162928*^9, 
   3.861965824794388*^9, 3.861965872605811*^9, 3.861965919498126*^9, 
   3.8619659780515127`*^9, 3.862061708963597*^9, 3.8622522326628027`*^9, 
   3.8622537429448357`*^9, 3.8622538005313625`*^9, 3.8622539527537837`*^9, 
   3.8623063997978506`*^9, 3.8623064821171865`*^9, 3.862313717929352*^9, 
   3.866287027764076*^9, 3.8726933985170918`*^9},
 CellLabel->
  "Out[272]=",ExpressionUUID->"3db1d59c-19af-49ef-8cde-03f8900af4b8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"d$\[Chi]mb$\[Gamma]9$\[Gamma]3$\[Chi]p", "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"four$forms", "[", 
       RowBox[{"[", "7", "]"}], "]"}]}]}], "//", "gOrd"}], "//", 
   "gProductToBL"}], "//", "gSimplify"}]], "Input",
 CellChangeTimes->{{3.872693390221815*^9, 3.8726934084360914`*^9}},
 CellLabel->
  "In[274]:=",ExpressionUUID->"568ecd88-57f3-4593-b18a-56e28676475f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "\[Lambda]"}], " ", 
   TemplateBox[{"\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "-", 
  RowBox[{"6", " ", 
   TemplateBox[{"\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]4"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]4"], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   TemplateBox[{"S", 
     RowBox[{}], "\[Null]"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]],
     ""], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}]}]], "Output",
 CellChangeTimes->{3.872693410029583*^9},
 CellLabel->
  "Out[274]=",ExpressionUUID->"2c5b629e-9741-490e-ac6b-57bff8f4c11b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["4-form calculations", "Subsection",
 CellChangeTimes->{{3.8619656509570036`*^9, 3.861965667615899*^9}, {
  3.8619934867784433`*^9, 3.8619934869529853`*^9}, {3.8619936960738916`*^9, 
  3.8619936963261185`*^9}, {3.8619940354859004`*^9, 
  3.8619940358442507`*^9}},ExpressionUUID->"b83fcc4c-da77-45ff-9751-\
7986841d0ed9"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    OverscriptBox[
     SubscriptBox["\[Chi]", "+"], "_"], 
    SubscriptBox["\[Gamma]", 
     RowBox[{"(", "4", ")"}]], 
    SubscriptBox["\[Chi]", "+"]}], "=", "\[CapitalPhi]"}], 
  TraditionalForm]],ExpressionUUID->"32d89cb1-b082-42ae-8051-e0ff458adb8e"]], \
"Subsubsection",
 CellChangeTimes->{{3.847280566332275*^9, 3.847280608212343*^9}, {
  3.8472809759485207`*^9, 3.8472809798120165`*^9}, {3.84728611853856*^9, 
  3.847286161085925*^9}, {3.8617092711033087`*^9, 3.861709287247534*^9}, {
  3.8617256537676096`*^9, 3.8617256564539437`*^9}, {3.8618834984587173`*^9, 
  3.8618835161940517`*^9}, {3.8619656706300287`*^9, 3.8619656743642354`*^9}, {
  3.8619932507602234`*^9, 3.8619932514009485`*^9}, {3.8619933219900365`*^9, 
  3.8619933327298794`*^9}, {3.8619934901186047`*^9, 3.8619934929099026`*^9}, {
  3.861993701834261*^9, 3.8619937053420963`*^9}, {3.8619940100964317`*^9, 
  3.8619940463363805`*^9}, {3.8619942985190783`*^9, 
  3.8619942994233537`*^9}},ExpressionUUID->"3a08dd41-6fab-44b8-b810-\
42d0e5074061"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]pb$\[Gamma]4$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "]"}], "}"}], "]"}],
       ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "//", "gProductToBL"}], "//", 
   "gSimplify"}]}]], "Input",
 CellChangeTimes->{
  3.8473810676999598`*^9, {3.861709291975355*^9, 3.86170929651845*^9}, {
   3.8617246945678377`*^9, 3.8617246960786905`*^9}, {3.8618835125219607`*^9, 
   3.8618835199601035`*^9}, {3.8618887495240574`*^9, 3.86188874965199*^9}, {
   3.861965812345563*^9, 3.8619658410996*^9}, {3.861993495189196*^9, 
   3.861993529589398*^9}, {3.8619937204132347`*^9, 3.8619937228859596`*^9}, {
   3.8619937604205613`*^9, 3.861993789142208*^9}, {3.8619939886940727`*^9, 
   3.8619939900830383`*^9}, {3.8619940547478905`*^9, 
   3.8619940577897453`*^9}, {3.8619942394940987`*^9, 3.861994250777307*^9}},
 CellLabel->
  "In[275]:=",ExpressionUUID->"cd382717-e8fc-4c99-9b9a-ff24d4ca6707"],

Cell[BoxData[
 TemplateBox[{"\[CapitalPhi]", 
   RowBox[{" ", 
     RowBox[{":", " ", 
       RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}]}]}], 
   RowBox[{}]},
  "Subsuperscript"]], "Output",
 CellChangeTimes->{
  3.847381068257331*^9, 3.861709297294901*^9, 3.861709523433937*^9, 
   3.86171077084962*^9, 3.86171138822259*^9, 3.861715499960189*^9, 
   3.8617246984013724`*^9, 3.861724970466397*^9, 3.8617250020854673`*^9, 
   3.8617256724923873`*^9, 3.861883520852895*^9, {3.86188875860522*^9, 
   3.8618888157462735`*^9}, 3.861896145839664*^9, 3.86196171912831*^9, 
   3.8619617907836275`*^9, 3.8619619174070115`*^9, 3.8619626769928937`*^9, 
   3.861964316803051*^9, 3.8619644706884017`*^9, 3.861964509138439*^9, 
   3.8619650341312475`*^9, 3.8619658188084784`*^9, 3.86196587016401*^9, {
   3.8619934996105385`*^9, 3.861993532171401*^9}, {3.8619937434555707`*^9, 
   3.861993795562792*^9}, 3.8619939971663723`*^9, 3.8619940917191906`*^9, {
   3.8619942428743954`*^9, 3.861994251668153*^9}, 3.8619944361724105`*^9, 
   3.8620558474931335`*^9, 3.8620563300385213`*^9, 3.8620568354995184`*^9, 
   3.8623508733448315`*^9, 3.8662877646952777`*^9, 3.872693427727854*^9},
 CellLabel->
  "Out[275]=",ExpressionUUID->"5c0c9750-5591-4615-a797-fd7e2cb478ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"d$\[Chi]pb$\[Gamma]4$\[Chi]p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"gD", "[", 
       RowBox[{
        RowBox[{"{", "a1", "}"}], ",", 
        RowBox[{"gTimes", "[", 
         RowBox[{
          RowBox[{"dc", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}], ",", 
          RowBox[{"y", "[", 
           RowBox[{"{", 
            RowBox[{"d", "[", 
             RowBox[{"a2", ",", "a3", ",", "a4", ",", "a5"}], "]"}], "}"}], 
           "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "]"}], "*", 
      RowBox[{"gForm", "[", 
       RowBox[{"e", ",", 
        RowBox[{"{", 
         RowBox[{"u", "[", 
          RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5"}], "]"}], 
         "}"}]}], "]"}]}], "//", "gOrd"}], "//", "gSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "gProductToBL"}]}], "Input",
 CellChangeTimes->{{3.847280619188809*^9, 3.8472806797964196`*^9}, {
   3.8472807805097017`*^9, 3.8472807871339235`*^9}, {3.847280872332821*^9, 
   3.847280881311187*^9}, {3.847280914671928*^9, 3.847280915802313*^9}, {
   3.847280989421027*^9, 3.847280997293161*^9}, {3.8472810325808377`*^9, 
   3.8472810759104147`*^9}, {3.8472811266791897`*^9, 3.8472811385539484`*^9}, 
   3.8472821949509554`*^9, 3.8472822279030685`*^9, {3.8472822788626375`*^9, 
   3.84728228037967*^9}, {3.84728240590496*^9, 3.847282406009033*^9}, {
   3.8472824948066406`*^9, 3.847282495158661*^9}, {3.8472954423919787`*^9, 
   3.847295445639965*^9}, {3.861709308087333*^9, 3.8617093311754937`*^9}, {
   3.8617247059254513`*^9, 3.8617247205436945`*^9}, {3.861883531126509*^9, 
   3.8618835480045614`*^9}, {3.861965815441184*^9, 3.8619658454161177`*^9}, {
   3.8619659082573147`*^9, 3.861965917831376*^9}, {3.8619659725498066`*^9, 
   3.861965976257408*^9}, {3.862253682455072*^9, 3.8622537052998953`*^9}, {
   3.8622537508529387`*^9, 3.8622537564959183`*^9}, 3.8622539104817266`*^9, {
   3.8623199794366903`*^9, 3.862319980132756*^9}, {3.8623508429194584`*^9, 
   3.862350888112852*^9}},
 CellLabel->
  "In[276]:=",ExpressionUUID->"ad80cc8a-fba5-465e-b0bc-6e4906ba9685"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   TemplateBox[{"star\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]1"], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]1"]}], "-", 
  RowBox[{"2", " ", 
   TemplateBox[{"KK", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]5"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]],
     "\[Lambda]5"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "+", 
  RowBox[{
   TemplateBox[{"mstar\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", 
       ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], 
    RowBox[{"\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}]}]], "Output",
 CellChangeTimes->{{3.8472806806358156`*^9, 3.847280709957897*^9}, {
   3.8472807743945236`*^9, 3.8472807877083406`*^9}, {3.8472808302831044`*^9, 
   3.847280833888936*^9}, {3.8472808743357024`*^9, 3.8472809166521153`*^9}, {
   3.8472809904180593`*^9, 3.847281009196892*^9}, {3.847281061106484*^9, 
   3.8472810764879026`*^9}, {3.8472811328390474`*^9, 3.847281139744235*^9}, {
   3.8472814109315324`*^9, 3.8472814367691607`*^9}, 3.8472815024924984`*^9, 
   3.8472821614793315`*^9, {3.8472822284771643`*^9, 3.847282248680112*^9}, 
   3.847282281265634*^9, 3.847282408038954*^9, 3.847282495887813*^9, 
   3.8472944536024723`*^9, 3.847294487740802*^9, 3.8472954465429726`*^9, 
   3.8472988681741877`*^9, 3.8472989567263374`*^9, 3.8473043276680946`*^9, 
   3.847304441774476*^9, 3.8473057272015657`*^9, 3.8473768214075594`*^9, 
   3.861709332876021*^9, 3.861709525296118*^9, 3.8617107726029167`*^9, 
   3.8617113906530237`*^9, 3.861715505976657*^9, {3.861715991610253*^9, 
   3.861716016352111*^9}, 3.861716435470775*^9, 3.8617247218621893`*^9, 
   3.8617249724337797`*^9, 3.8617250038055468`*^9, 3.861725673473942*^9, {
   3.861883532782872*^9, 3.8618835496142483`*^9}, 3.8618887868776493`*^9, 
   3.8618961480903006`*^9, 3.8619617281457806`*^9, 3.8619617959090586`*^9, 
   3.8619619198928576`*^9, 3.861962679033783*^9, 3.8619643182877765`*^9, 
   3.861964473172936*^9, 3.861964511623711*^9, 3.861965037162928*^9, 
   3.861965824794388*^9, 3.861965872605811*^9, 3.861965919498126*^9, 
   3.8619659780515127`*^9, 3.862061708963597*^9, 3.8622522326628027`*^9, 
   3.8622537429448357`*^9, 3.8622538005313625`*^9, 3.8622539527537837`*^9, 
   3.8623200145025396`*^9, 3.862326922070873*^9, 3.8623306812576804`*^9, 
   3.8623508844623346`*^9, 3.8623510150596333`*^9, 3.866287865776853*^9, 
   3.872693559092395*^9},
 CellLabel->
  "Out[277]=",ExpressionUUID->"f48cd31e-ae9f-4517-bdab-85b69ef80d2a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"d$\[Chi]pb$\[Gamma]4$\[Chi]p", "-", 
     RowBox[{
      FractionBox["6", "5"], " ", 
      RowBox[{"five$forms", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], "//", "gOrd"}], "//", 
   "gProductToBL"}], "//", "gSimplify"}]], "Input",
 CellChangeTimes->{{3.8726934475155544`*^9, 3.8726934488799725`*^9}, {
  3.872693539068597*^9, 3.87269356882025*^9}},
 CellLabel->
  "In[279]:=",ExpressionUUID->"76966351-76e7-42be-b76a-3a7bbd9d1152"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "6"}], " ", 
   TemplateBox[{"\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]5"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]5"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "-", 
  RowBox[{
   TemplateBox[{"KK", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5"}]],
     "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}]}]], "Output",
 CellChangeTimes->{3.872693579219862*^9},
 CellLabel->
  "Out[279]=",ExpressionUUID->"2fd92fe5-45e0-4367-a4bf-64e68f6af476"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    OverscriptBox[
     SubscriptBox["\[Chi]", "-"], "_"], 
    SubscriptBox["\[Gamma]", 
     RowBox[{"(", "4", ")"}]], 
    SubscriptBox["\[Chi]", "+"]}], "=", "\[CapitalGamma]"}], 
  TraditionalForm]],ExpressionUUID->"8e00a2bf-55bb-4fa4-bcb6-2acd1fb4d2b2"]], \
"Subsubsection",
 CellChangeTimes->{{3.847280566332275*^9, 3.847280608212343*^9}, {
   3.8472809759485207`*^9, 3.8472809798120165`*^9}, {3.84728611853856*^9, 
   3.847286161085925*^9}, {3.8617092711033087`*^9, 3.861709287247534*^9}, {
   3.8617256537676096`*^9, 3.8617256564539437`*^9}, {3.8618834984587173`*^9, 
   3.8618835161940517`*^9}, {3.8619656706300287`*^9, 
   3.8619656743642354`*^9}, {3.8619661662330217`*^9, 3.861966166498787*^9}, {
   3.8619932485035048`*^9, 3.8619932493526154`*^9}, {3.8619933890966115`*^9, 
   3.8619933933354816`*^9}, {3.8619935598093424`*^9, 
   3.8619935629830933`*^9}, {3.861993707453002*^9, 3.8619937088065147`*^9}, {
   3.8619940203149557`*^9, 3.8619940482524385`*^9}, 3.8619940934797945`*^9, {
   3.8619943070795455`*^9, 
   3.861994309402524*^9}},ExpressionUUID->"bcc76ae7-1700-43f3-8895-\
33e881e68e46"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]mb$\[Gamma]4$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"lcc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "]"}], "}"}], "]"}],
       ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "//", "gProductToBL"}], "//", 
   "gSimplify"}]}]], "Input",
 CellChangeTimes->{
  3.8473810676999598`*^9, {3.861709291975355*^9, 3.86170929651845*^9}, {
   3.8617246945678377`*^9, 3.8617246960786905`*^9}, {3.8618835125219607`*^9, 
   3.8618835199601035`*^9}, {3.8618887495240574`*^9, 3.86188874965199*^9}, {
   3.861965812345563*^9, 3.8619658410996*^9}, {3.861966170343226*^9, 
   3.861966174203744*^9}, {3.861993565126618*^9, 3.8619935766537905`*^9}, {
   3.861993724939724*^9, 3.8619937378253183`*^9}, {3.861993992029004*^9, 
   3.8619939924382625`*^9}, {3.8619940592862377`*^9, 3.861994084875816*^9}, {
   3.8619942563233056`*^9, 3.8619942737939053`*^9}},
 CellLabel->
  "In[280]:=",ExpressionUUID->"c193bb6a-3e3c-447a-bd3c-b5e2971c7049"],

Cell[BoxData[
 TemplateBox[{"\[CapitalGamma]", 
   RowBox[{" ", 
     RowBox[{":", " ", 
       RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}]}]}], 
   RowBox[{}]},
  "Subsuperscript"]], "Output",
 CellChangeTimes->{
  3.847381068257331*^9, 3.861709297294901*^9, 3.861709523433937*^9, 
   3.86171077084962*^9, 3.86171138822259*^9, 3.861715499960189*^9, 
   3.8617246984013724`*^9, 3.861724970466397*^9, 3.8617250020854673`*^9, 
   3.8617256724923873`*^9, 3.861883520852895*^9, {3.86188875860522*^9, 
   3.8618888157462735`*^9}, 3.861896145839664*^9, 3.86196171912831*^9, 
   3.8619617907836275`*^9, 3.8619619174070115`*^9, 3.8619626769928937`*^9, 
   3.861964316803051*^9, 3.8619644706884017`*^9, 3.861964509138439*^9, 
   3.8619650341312475`*^9, 3.8619658188084784`*^9, 3.86196587016401*^9, 
   3.861966192449809*^9, {3.8619935694540615`*^9, 3.861993577015421*^9}, 
   3.8619937465687723`*^9, 3.861993794230262*^9, 3.861993999849618*^9, 
   3.861994095825033*^9, {3.8619942580132008`*^9, 3.8619942743180656`*^9}, 
   3.8619944391703396`*^9, 3.862055849654749*^9, 3.8620563655475087`*^9, 
   3.86205683981013*^9, 3.8623534162024193`*^9, 3.8623537183222814`*^9, 
   3.8662904572045684`*^9, 3.8726935891162906`*^9},
 CellLabel->
  "Out[280]=",ExpressionUUID->"4f4b10c8-c2c8-4643-9f5d-4b81617e37b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gDual", "[", 
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"lcc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "]"}], "}"}], "]"}],
       ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "]"}], "//", "gProductToBL"}], "//",
   "gSimplify"}]], "Input",
 CellChangeTimes->{3.8620563120545173`*^9},
 CellLabel->
  "In[281]:=",ExpressionUUID->"5e6e4bcc-c987-45c4-b76d-2d3240b011f0"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "24"], " ", 
  TemplateBox[{"star\[CapitalGamma]", 
    RowBox[{" ", 
      RowBox[{":", " "}]}], 
    RowBox[{
     "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
   
   "Subsuperscript"], " ", 
  SubscriptBox[
   SuperscriptBox["\[Epsilon]", ""], 
   RowBox[{
   "a1", ",", "a2", ",", "a3", ",", "a4", ",", "\[Lambda]1", ",", 
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]]}]], "Output",
 CellChangeTimes->{3.862056368495556*^9, 3.8620568423195033`*^9, 
  3.8662904582918167`*^9, 3.872693592309541*^9},
 CellLabel->
  "Out[281]=",ExpressionUUID->"fc94eb81-a413-458d-a4d4-6cd4689dce64"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"d$\[Chi]mb$\[Gamma]4$\[Chi]p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"gD", "[", 
       RowBox[{
        RowBox[{"{", "a1", "}"}], ",", 
        RowBox[{"gTimes", "[", 
         RowBox[{
          RowBox[{"lcc", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}], ",", 
          RowBox[{"y", "[", 
           RowBox[{"{", 
            RowBox[{"d", "[", 
             RowBox[{"a2", ",", "a3", ",", "a4", ",", "a5"}], "]"}], "}"}], 
           "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "]"}], "*", 
      RowBox[{"gForm", "[", 
       RowBox[{"e", ",", 
        RowBox[{"{", 
         RowBox[{"u", "[", 
          RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5"}], "]"}], 
         "}"}]}], "]"}]}], "//", "gOrd"}], "//", "gSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "gProductToBL"}]}], "Input",
 CellChangeTimes->{{3.847280619188809*^9, 3.8472806797964196`*^9}, {
   3.8472807805097017`*^9, 3.8472807871339235`*^9}, {3.847280872332821*^9, 
   3.847280881311187*^9}, {3.847280914671928*^9, 3.847280915802313*^9}, {
   3.847280989421027*^9, 3.847280997293161*^9}, {3.8472810325808377`*^9, 
   3.8472810759104147`*^9}, {3.8472811266791897`*^9, 3.8472811385539484`*^9}, 
   3.8472821949509554`*^9, 3.8472822279030685`*^9, {3.8472822788626375`*^9, 
   3.84728228037967*^9}, {3.84728240590496*^9, 3.847282406009033*^9}, {
   3.8472824948066406`*^9, 3.847282495158661*^9}, {3.8472954423919787`*^9, 
   3.847295445639965*^9}, {3.861709308087333*^9, 3.8617093311754937`*^9}, {
   3.8617247059254513`*^9, 3.8617247205436945`*^9}, {3.861883531126509*^9, 
   3.8618835480045614`*^9}, {3.861965815441184*^9, 3.8619658454161177`*^9}, {
   3.8619659082573147`*^9, 3.861965917831376*^9}, {3.8619659725498066`*^9, 
   3.861965976257408*^9}, {3.862253682455072*^9, 3.8622537052998953`*^9}, {
   3.8622537508529387`*^9, 3.8622537564959183`*^9}, 3.8622539104817266`*^9, {
   3.8623199794366903`*^9, 3.862319980132756*^9}, {3.8623508429194584`*^9, 
   3.862350888112852*^9}, {3.8623537076980457`*^9, 3.862353716324063*^9}},
 CellLabel->
  "In[282]:=",ExpressionUUID->"5688874a-b0a9-4fcd-b2cf-9de8d0a7c925"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   TemplateBox[{"star\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]1"], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]1"]}], "-", 
  RowBox[{"2", " ", 
   TemplateBox[{"P", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]5"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]],
     "\[Lambda]5"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "+", 
  RowBox[{
   TemplateBox[{"mstar\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", 
       ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], 
    RowBox[{"\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}]}]], "Output",
 CellChangeTimes->{{3.8472806806358156`*^9, 3.847280709957897*^9}, {
   3.8472807743945236`*^9, 3.8472807877083406`*^9}, {3.8472808302831044`*^9, 
   3.847280833888936*^9}, {3.8472808743357024`*^9, 3.8472809166521153`*^9}, {
   3.8472809904180593`*^9, 3.847281009196892*^9}, {3.847281061106484*^9, 
   3.8472810764879026`*^9}, {3.8472811328390474`*^9, 3.847281139744235*^9}, {
   3.8472814109315324`*^9, 3.8472814367691607`*^9}, 3.8472815024924984`*^9, 
   3.8472821614793315`*^9, {3.8472822284771643`*^9, 3.847282248680112*^9}, 
   3.847282281265634*^9, 3.847282408038954*^9, 3.847282495887813*^9, 
   3.8472944536024723`*^9, 3.847294487740802*^9, 3.8472954465429726`*^9, 
   3.8472988681741877`*^9, 3.8472989567263374`*^9, 3.8473043276680946`*^9, 
   3.847304441774476*^9, 3.8473057272015657`*^9, 3.8473768214075594`*^9, 
   3.861709332876021*^9, 3.861709525296118*^9, 3.8617107726029167`*^9, 
   3.8617113906530237`*^9, 3.861715505976657*^9, {3.861715991610253*^9, 
   3.861716016352111*^9}, 3.861716435470775*^9, 3.8617247218621893`*^9, 
   3.8617249724337797`*^9, 3.8617250038055468`*^9, 3.861725673473942*^9, {
   3.861883532782872*^9, 3.8618835496142483`*^9}, 3.8618887868776493`*^9, 
   3.8618961480903006`*^9, 3.8619617281457806`*^9, 3.8619617959090586`*^9, 
   3.8619619198928576`*^9, 3.861962679033783*^9, 3.8619643182877765`*^9, 
   3.861964473172936*^9, 3.861964511623711*^9, 3.861965037162928*^9, 
   3.861965824794388*^9, 3.861965872605811*^9, 3.861965919498126*^9, 
   3.8619659780515127`*^9, 3.862061708963597*^9, 3.8622522326628027`*^9, 
   3.8622537429448357`*^9, 3.8622538005313625`*^9, 3.8622539527537837`*^9, 
   3.8623200145025396`*^9, 3.862326922070873*^9, 3.8623306812576804`*^9, 
   3.8623508844623346`*^9, 3.8623510150596333`*^9, 3.862353847190921*^9, 
   3.8662905598383894`*^9, 3.872693715569627*^9},
 CellLabel->
  "Out[283]=",ExpressionUUID->"47786390-357a-4f8f-b8bf-94524639a63f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"d$\[Chi]mb$\[Gamma]4$\[Chi]p", "-", 
     RowBox[{
      FractionBox["6", "5"], " ", 
      RowBox[{"five$forms", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}]}], "//", "gOrd"}], "//", 
   "gProductToBL"}], "//", "gSimplify"}]], "Input",
 CellChangeTimes->{{3.872693603106284*^9, 3.8726936104649115`*^9}, 
   3.872693725040942*^9},
 CellLabel->
  "In[285]:=",ExpressionUUID->"92128bca-55cc-4c34-a2fa-41e6e6be5889"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "6"}], " ", 
   TemplateBox[{"\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]5"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]5"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "-", 
  RowBox[{
   TemplateBox[{"P", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], "\[Lambda]1"},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5"}]],
     "\[Lambda]1"], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
     "\[Lambda]5"}]]}]}]], "Output",
 CellChangeTimes->{3.872693735695283*^9},
 CellLabel->
  "Out[285]=",ExpressionUUID->"900ab4df-643b-4044-8c37-67c0809ede8c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    OverscriptBox[
     SubscriptBox["\[Chi]", "+"], "_"], 
    SubscriptBox["\[Gamma]", "9"], 
    SubscriptBox["\[Gamma]", 
     RowBox[{"(", "4", ")"}]], 
    SubscriptBox["\[Chi]", "+"]}], "=", 
   RowBox[{"\[Star]", "\[CapitalPhi]"}]}], 
  TraditionalForm]],ExpressionUUID->"afbcb18a-8d06-4a70-b29d-6f2c26e38c19"]], \
"Subsubsection",
 CellChangeTimes->{{3.847280566332275*^9, 3.847280608212343*^9}, {
   3.8472809759485207`*^9, 3.8472809798120165`*^9}, {3.84728611853856*^9, 
   3.847286161085925*^9}, {3.8617092711033087`*^9, 3.861709287247534*^9}, {
   3.8617256537676096`*^9, 3.8617256564539437`*^9}, {3.8618834984587173`*^9, 
   3.8618835161940517`*^9}, {3.8619656706300287`*^9, 
   3.8619656743642354`*^9}, {3.8619661662330217`*^9, 3.861966166498787*^9}, {
   3.8619664637414513`*^9, 3.861966468024393*^9}, {3.861993275667643*^9, 
   3.861993305330001*^9}, {3.8619933970078783`*^9, 3.8619934046607723`*^9}, {
   3.8619936179416046`*^9, 3.8619936239364243`*^9}, {3.8619937108299646`*^9, 
   3.861993713794363*^9}, 3.8619937971760416`*^9, {3.861994022453992*^9, 
   3.86199405091738*^9}, {3.8619943035152073`*^9, 3.861994304756935*^9}, {
   3.862397977607495*^9, 
   3.862397982302551*^9}},ExpressionUUID->"7f8f7918-5b06-4ab6-b070-\
3638586c96d1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]pb$\[Gamma]9$\[Gamma]4$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "]"}], "}"}], "]"}],
       ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "//", "gProductToBL"}], "//", 
   "gSimplify"}]}]], "Input",
 CellChangeTimes->{
  3.8473810676999598`*^9, {3.861709291975355*^9, 3.86170929651845*^9}, {
   3.8617246945678377`*^9, 3.8617246960786905`*^9}, {3.8618835125219607`*^9, 
   3.8618835199601035`*^9}, {3.8618887495240574`*^9, 3.86188874965199*^9}, {
   3.861965812345563*^9, 3.8619658410996*^9}, {3.861966170343226*^9, 
   3.861966174203744*^9}, {3.861966479075513*^9, 3.8619665048323345`*^9}, {
   3.861993282542035*^9, 3.8619932839287376`*^9}, {3.8619936265141287`*^9, 
   3.8619936468129797`*^9}, {3.8619937270018697`*^9, 
   3.8619937395296183`*^9}, {3.8619938065716763`*^9, 3.861993833619412*^9}, {
   3.8619940643374434`*^9, 3.861994087629433*^9}, {3.8619943198401556`*^9, 
   3.8619943248425326`*^9}, {3.8623985640100203`*^9, 3.8623985647290044`*^9}},
 
 CellLabel->
  "In[286]:=",ExpressionUUID->"d966252d-2132-4ebf-9801-9243cd86a1c4"],

Cell[BoxData[
 TemplateBox[{"star\[CapitalPhi]", 
   RowBox[{" ", 
     RowBox[{":", " ", 
       RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}]}]}], 
   RowBox[{}]},
  "Subsuperscript"]], "Output",
 CellChangeTimes->{
  3.847381068257331*^9, 3.861709297294901*^9, 3.861709523433937*^9, 
   3.86171077084962*^9, 3.86171138822259*^9, 3.861715499960189*^9, 
   3.8617246984013724`*^9, 3.861724970466397*^9, 3.8617250020854673`*^9, 
   3.8617256724923873`*^9, 3.861883520852895*^9, {3.86188875860522*^9, 
   3.8618888157462735`*^9}, 3.861896145839664*^9, 3.86196171912831*^9, 
   3.8619617907836275`*^9, 3.8619619174070115`*^9, 3.8619626769928937`*^9, 
   3.861964316803051*^9, 3.8619644706884017`*^9, 3.861964509138439*^9, 
   3.8619650341312475`*^9, 3.8619658188084784`*^9, 3.86196587016401*^9, 
   3.861966192449809*^9, 3.8619665060042667`*^9, 3.8619934098375907`*^9, {
   3.8619936306111097`*^9, 3.861993647386363*^9}, 3.861993749602641*^9, {
   3.8619938000220065`*^9, 3.8619938083875065`*^9}, 3.861994002751192*^9, 
   3.8619940993076496`*^9, {3.8619943171056128`*^9, 3.8619943255799847`*^9}, 
   3.8619944436791067`*^9, 3.8620558513172684`*^9, 3.862056373859296*^9, 
   3.8620568442482224`*^9, 3.862353419690635*^9, 3.862398565232788*^9, 
   3.8726937492077*^9},
 CellLabel->
  "Out[286]=",ExpressionUUID->"ab76ae1b-1b7c-4297-a62f-803d3bbb1906"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gDual", "[", 
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "]"}], "}"}], "]"}],
       ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "]"}], "//", "gProductToBL"}], "//",
   "gSimplify"}]], "Input",
 CellChangeTimes->{3.8620563160014505`*^9},
 CellLabel->
  "In[287]:=",ExpressionUUID->"44a1cfd4-3da6-4410-a8ec-f3a770434949"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "24"], " ", 
  TemplateBox[{"\[CapitalPhi]", 
    RowBox[{" ", 
      RowBox[{":", " "}]}], 
    RowBox[{
     "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
   
   "Subsuperscript"], " ", 
  SubscriptBox[
   SuperscriptBox["\[Epsilon]", ""], 
   RowBox[{
   "a1", ",", "a2", ",", "a3", ",", "a4", ",", "\[Lambda]1", ",", 
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]]}]], "Output",
 CellChangeTimes->{3.86205637646647*^9, 3.862056847133737*^9, 
  3.862398567703188*^9, 3.8726937510529203`*^9},
 CellLabel->
  "Out[287]=",ExpressionUUID->"c898ce7d-51b6-407b-8591-53b1556574a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"d$\[Chi]pb$\[Gamma]9$\[Gamma]4$\[Chi]p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"gD", "[", 
       RowBox[{
        RowBox[{"{", "a1", "}"}], ",", 
        RowBox[{"gTimes", "[", 
         RowBox[{
          RowBox[{"dc", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}], ",", 
          RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
          RowBox[{"y", "[", 
           RowBox[{"{", 
            RowBox[{"d", "[", 
             RowBox[{"a2", ",", "a3", ",", "a4", ",", "a5"}], "]"}], "}"}], 
           "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "]"}], "*", 
      RowBox[{"gForm", "[", 
       RowBox[{"e", ",", 
        RowBox[{"{", 
         RowBox[{"u", "[", 
          RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5"}], "]"}], 
         "}"}]}], "]"}]}], "//", "gOrd"}], "//", "gSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "gProductToBL"}]}], "Input",
 CellChangeTimes->{{3.847280619188809*^9, 3.8472806797964196`*^9}, {
   3.8472807805097017`*^9, 3.8472807871339235`*^9}, {3.847280872332821*^9, 
   3.847280881311187*^9}, {3.847280914671928*^9, 3.847280915802313*^9}, {
   3.847280989421027*^9, 3.847280997293161*^9}, {3.8472810325808377`*^9, 
   3.8472810759104147`*^9}, {3.8472811266791897`*^9, 3.8472811385539484`*^9}, 
   3.8472821949509554`*^9, 3.8472822279030685`*^9, {3.8472822788626375`*^9, 
   3.84728228037967*^9}, {3.84728240590496*^9, 3.847282406009033*^9}, {
   3.8472824948066406`*^9, 3.847282495158661*^9}, {3.8472954423919787`*^9, 
   3.847295445639965*^9}, {3.861709308087333*^9, 3.8617093311754937`*^9}, {
   3.8617247059254513`*^9, 3.8617247205436945`*^9}, {3.861883531126509*^9, 
   3.8618835480045614`*^9}, {3.861965815441184*^9, 3.8619658454161177`*^9}, {
   3.8619659082573147`*^9, 3.861965917831376*^9}, {3.8619659725498066`*^9, 
   3.861965976257408*^9}, {3.862253682455072*^9, 3.8622537052998953`*^9}, {
   3.8622537508529387`*^9, 3.8622537564959183`*^9}, 3.8622539104817266`*^9, {
   3.8623199794366903`*^9, 3.862319980132756*^9}, {3.8623508429194584`*^9, 
   3.862350888112852*^9}, {3.8623537076980457`*^9, 3.862353716324063*^9}, {
   3.8623985396820164`*^9, 3.862398553930087*^9}},
 CellLabel->
  "In[288]:=",ExpressionUUID->"193e9952-d8e7-4a47-9177-a15c90f2df4e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"mstar\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]]}], "-", 
  RowBox[{"2", " ", 
   TemplateBox[{"\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]1"], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]1"]}], "+", 
  RowBox[{"3", " ", 
   TemplateBox[{"\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], 
    RowBox[{"\[Lambda]4", ",", "\[Lambda]5"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]6"}]]}], "-", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   TemplateBox[{"starK", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", 
       ",", "\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]1"], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}]}]], "Output",
 CellChangeTimes->{{3.8472806806358156`*^9, 3.847280709957897*^9}, {
   3.8472807743945236`*^9, 3.8472807877083406`*^9}, {3.8472808302831044`*^9, 
   3.847280833888936*^9}, {3.8472808743357024`*^9, 3.8472809166521153`*^9}, {
   3.8472809904180593`*^9, 3.847281009196892*^9}, {3.847281061106484*^9, 
   3.8472810764879026`*^9}, {3.8472811328390474`*^9, 3.847281139744235*^9}, {
   3.8472814109315324`*^9, 3.8472814367691607`*^9}, 3.8472815024924984`*^9, 
   3.8472821614793315`*^9, {3.8472822284771643`*^9, 3.847282248680112*^9}, 
   3.847282281265634*^9, 3.847282408038954*^9, 3.847282495887813*^9, 
   3.8472944536024723`*^9, 3.847294487740802*^9, 3.8472954465429726`*^9, 
   3.8472988681741877`*^9, 3.8472989567263374`*^9, 3.8473043276680946`*^9, 
   3.847304441774476*^9, 3.8473057272015657`*^9, 3.8473768214075594`*^9, 
   3.861709332876021*^9, 3.861709525296118*^9, 3.8617107726029167`*^9, 
   3.8617113906530237`*^9, 3.861715505976657*^9, {3.861715991610253*^9, 
   3.861716016352111*^9}, 3.861716435470775*^9, 3.8617247218621893`*^9, 
   3.8617249724337797`*^9, 3.8617250038055468`*^9, 3.861725673473942*^9, {
   3.861883532782872*^9, 3.8618835496142483`*^9}, 3.8618887868776493`*^9, 
   3.8618961480903006`*^9, 3.8619617281457806`*^9, 3.8619617959090586`*^9, 
   3.8619619198928576`*^9, 3.861962679033783*^9, 3.8619643182877765`*^9, 
   3.861964473172936*^9, 3.861964511623711*^9, 3.861965037162928*^9, 
   3.861965824794388*^9, 3.861965872605811*^9, 3.861965919498126*^9, 
   3.8619659780515127`*^9, 3.862061708963597*^9, 3.8622522326628027`*^9, 
   3.8622537429448357`*^9, 3.8622538005313625`*^9, 3.8622539527537837`*^9, 
   3.8623200145025396`*^9, 3.862326922070873*^9, 3.8623306812576804`*^9, 
   3.8623508844623346`*^9, 3.8623510150596333`*^9, 3.862353847190921*^9, 
   3.862398663601128*^9, 3.8726938593802166`*^9},
 CellLabel->
  "Out[289]=",ExpressionUUID->"8abc9867-3ee0-4eda-91df-b18b9b5dbdd1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"d$\[Chi]pb$\[Gamma]9$\[Gamma]4$\[Chi]p", "-", 
     RowBox[{
      FractionBox["9", "5"], " ", 
      RowBox[{"five$forms", "[", 
       RowBox[{"[", "6", "]"}], "]"}]}]}], "//", "gOrd"}], "//", 
   "gProductToBL"}], "//", "gSimplify"}]], "Input",
 CellChangeTimes->{{3.8726937615412455`*^9, 3.8726937742356415`*^9}, 
   3.8726940635815744`*^9},
 CellLabel->
  "In[291]:=",ExpressionUUID->"bc30345a-c979-4e39-9587-1b05ce96db95"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["8", "5"]}], " ", "\[Lambda]", " ", 
   TemplateBox[{"mstar\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]]}], "-", 
  RowBox[{"9", " ", 
   TemplateBox[{"star\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]5"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]5"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "+", 
  RowBox[{
   TemplateBox[{"\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]5"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]5"]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   TemplateBox[{"starK", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]8"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}]}]], "Output",
 CellChangeTimes->{3.872693872738806*^9, 3.8726940770941944`*^9},
 CellLabel->
  "Out[291]=",ExpressionUUID->"d7b08d69-9c98-4db7-97f2-11d0167267df"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox[
       SuperscriptBox["e", "\[Lambda]1"], 
       RowBox[{
       "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
        "\[Lambda]5"}]], " ", 
      SubscriptBox[
       SuperscriptBox["F", ""], 
       RowBox[{
       "\[Lambda]1", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
        "\[Lambda]8"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["\[Chi]p", "-"], ""], "\[FivePointedStar]", 
        SubscriptBox["\[Gamma]", "*"], "\[FivePointedStar]", 
        SubscriptBox[
         SuperscriptBox["\[Gamma]", 
          RowBox[{
          "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
           "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
           "\[Lambda]8"}]], ""], "\[FivePointedStar]", 
        SubscriptBox[
         OverscriptBox["\[Chi]p", "~"], ""]}], ")"}]}], "//", 
     "gProductToBL"}], "//", "gSimplify"}], "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox[
        SuperscriptBox["e", "\[Lambda]1"], 
        RowBox[{
        "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
         "\[Lambda]5"}]], " ", 
       SubscriptBox[
        SuperscriptBox["F", ""], 
        RowBox[{
        "\[Lambda]1", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
         "\[Lambda]8"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["\[Chi]p", "-"], ""], "\[FivePointedStar]", 
         SubscriptBox["\[Gamma]", "*"], "\[FivePointedStar]", 
         SubscriptBox[
          SuperscriptBox["\[Gamma]", 
           RowBox[{
           "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", 
            "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
            "\[Lambda]8"}]], ""], "\[FivePointedStar]", 
         SubscriptBox[
          OverscriptBox["\[Chi]p", "~"], ""]}], ")"}]}], "//", "gDual"}], "//",
      "gProductToBL"}], "//", "gSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.8624083576422367`*^9, 3.862408381239244*^9}},
 CellLabel->
  "In[292]:=",ExpressionUUID->"e1033dec-0a8d-47bf-8edc-1858b60e28ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   TemplateBox[{"starK", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"]}], " ", 
  SubscriptBox[
   SuperscriptBox["e", "\[Lambda]8"], 
   RowBox[{
   "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
  " ", 
  SubscriptBox[
   SuperscriptBox["F", ""], 
   RowBox[{
   "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
    "\[Lambda]8"}]]}]], "Output",
 CellChangeTimes->{{3.862408351818906*^9, 3.8624083842029953`*^9}, 
   3.8726941502734556`*^9},
 CellLabel->
  "Out[292]=",ExpressionUUID->"6885896e-572f-4730-8dc0-d0a0d61ab28a"],

Cell[BoxData[
 RowBox[{
  TemplateBox[{"KK", 
    RowBox[{" ", 
      RowBox[{":", " "}]}], "\[Lambda]1"},
   "Subsuperscript"], " ", 
  SubscriptBox[
   SuperscriptBox["e", 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", 
     ",", "\[Lambda]6"}]], ""], " ", 
  SubscriptBox[
   SuperscriptBox["F", 
    RowBox[{"\[Lambda]7", ",", "\[Lambda]8", ",", "\[Lambda]9"}]], 
   "\[Lambda]2"], " ", 
  SubscriptBox[
   SuperscriptBox["\[Epsilon]", ""], 
   RowBox[{
   "\[Lambda]1", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",",
     "\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8", ",", 
    "\[Lambda]9"}]]}]], "Output",
 CellChangeTimes->{{3.862408351818906*^9, 3.8624083842029953`*^9}, 
   3.8726941696703324`*^9},
 CellLabel->
  "Out[293]=",ExpressionUUID->"7f78bc54-b93d-4e04-94a7-13d1bdfb5c73"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    OverscriptBox[
     SubscriptBox["\[Chi]", "-"], "_"], 
    SubscriptBox["\[Gamma]", "9"], 
    SubscriptBox["\[Gamma]", 
     RowBox[{"(", "4", ")"}]], 
    SubscriptBox["\[Chi]", "+"]}], "=", 
   RowBox[{"\[Star]", "\[CapitalGamma]"}]}], 
  TraditionalForm]],ExpressionUUID->"14e73ac5-5e09-4bac-9e30-b8c5602dce29"]], \
"Subsubsection",
 CellChangeTimes->{{3.847280566332275*^9, 3.847280608212343*^9}, {
  3.8472809759485207`*^9, 3.8472809798120165`*^9}, {3.84728611853856*^9, 
  3.847286161085925*^9}, {3.8617092711033087`*^9, 3.861709287247534*^9}, {
  3.8617256537676096`*^9, 3.8617256564539437`*^9}, {3.8618834984587173`*^9, 
  3.8618835161940517`*^9}, {3.8619656706300287`*^9, 3.8619656743642354`*^9}, {
  3.8619661662330217`*^9, 3.861966166498787*^9}, {3.8619664637414513`*^9, 
  3.861966468024393*^9}, {3.861993275667643*^9, 3.861993305330001*^9}, {
  3.8619933970078783`*^9, 3.8619934345511703`*^9}, {3.861993672548607*^9, 
  3.8619936729531574`*^9}, {3.861993715936197*^9, 3.86199371752528*^9}, {
  3.861994026401081*^9, 3.8619940525576267`*^9}, {3.8619943115235095`*^9, 
  3.8619943136168537`*^9}, {3.8623979843110113`*^9, 
  3.8623979871746616`*^9}},ExpressionUUID->"4a17fa32-ae97-467b-9112-\
b8bdc680b814"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]mb$\[Gamma]9$\[Gamma]4$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"lcc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "]"}], "}"}], "]"}],
       ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "//", "gProductToBL"}], "//", 
   "gSimplify"}]}]], "Input",
 CellChangeTimes->{
  3.8473810676999598`*^9, {3.861709291975355*^9, 3.86170929651845*^9}, {
   3.8617246945678377`*^9, 3.8617246960786905`*^9}, {3.8618835125219607`*^9, 
   3.8618835199601035`*^9}, {3.8618887495240574`*^9, 3.86188874965199*^9}, {
   3.861965812345563*^9, 3.8619658410996*^9}, {3.861966170343226*^9, 
   3.861966174203744*^9}, {3.861966479075513*^9, 3.8619665048323345`*^9}, {
   3.861993282542035*^9, 3.8619932839287376`*^9}, {3.8619934365306463`*^9, 
   3.8619934620623765`*^9}, {3.861993682638756*^9, 3.8619936847903852`*^9}, {
   3.8619937338584623`*^9, 3.8619937418944654`*^9}, {3.861993835880294*^9, 
   3.8619939164193506`*^9}, {3.861993994681696*^9, 3.861993995288885*^9}, {
   3.861994066097036*^9, 3.861994090037755*^9}},
 CellLabel->
  "In[294]:=",ExpressionUUID->"99ae53e4-7b30-4be6-bdd9-e83a5966b8fe"],

Cell[BoxData[
 TemplateBox[{"star\[CapitalGamma]", 
   RowBox[{" ", 
     RowBox[{":", " ", 
       RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}]}]}], 
   RowBox[{}]},
  "Subsuperscript"]], "Output",
 CellChangeTimes->{
  3.8619934626227417`*^9, 3.8619936854875393`*^9, 3.861993755643098*^9, 
   3.861993803598003*^9, {3.8619938371147785`*^9, 3.861993893088586*^9}, 
   3.861994006398528*^9, 3.8619941021451454`*^9, 3.861994447004354*^9, 
   3.86205585292719*^9, 3.8620563879175177`*^9, 3.8620568489430456`*^9, 
   3.8623534230371923`*^9, 3.862403111064766*^9, 3.872694169881488*^9},
 CellLabel->
  "Out[294]=",ExpressionUUID->"17ebe046-70f9-45a7-9a3c-67d70fe03d33"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gDual", "[", 
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"lcc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", 
         RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "]"}], "}"}], "]"}],
       ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "]"}], "//", "gProductToBL"}], "//",
   "gSimplify"}]], "Input",
 CellChangeTimes->{3.8620563223119617`*^9},
 CellLabel->
  "In[295]:=",ExpressionUUID->"509ccf7c-18ad-4cfe-8fb5-21104ee2801e"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "24"], " ", 
  TemplateBox[{"\[CapitalGamma]", 
    RowBox[{" ", 
      RowBox[{":", " "}]}], 
    RowBox[{
     "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
   
   "Subsuperscript"], " ", 
  SubscriptBox[
   SuperscriptBox["\[Epsilon]", ""], 
   RowBox[{
   "a1", ",", "a2", ",", "a3", ",", "a4", ",", "\[Lambda]1", ",", 
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]]}]], "Output",
 CellChangeTimes->{3.862056390673188*^9, 3.8620568521631403`*^9, 
  3.862403113801422*^9, 3.8726941710126987`*^9},
 CellLabel->
  "Out[295]=",ExpressionUUID->"d04f9c77-4086-4768-b520-ed725a5d4e8d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"d$\[Chi]mb$\[Gamma]9$\[Gamma]4$\[Chi]p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"gD", "[", 
       RowBox[{
        RowBox[{"{", "a1", "}"}], ",", 
        RowBox[{"gTimes", "[", 
         RowBox[{
          RowBox[{"lcc", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}], ",", 
          RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
          RowBox[{"y", "[", 
           RowBox[{"{", 
            RowBox[{"d", "[", 
             RowBox[{"a2", ",", "a3", ",", "a4", ",", "a5"}], "]"}], "}"}], 
           "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "]"}], "*", 
      RowBox[{"gForm", "[", 
       RowBox[{"e", ",", 
        RowBox[{"{", 
         RowBox[{"u", "[", 
          RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5"}], "]"}], 
         "}"}]}], "]"}]}], "//", "gOrd"}], "//", "gSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "gProductToBL"}]}], "Input",
 CellChangeTimes->{{3.847280619188809*^9, 3.8472806797964196`*^9}, {
   3.8472807805097017`*^9, 3.8472807871339235`*^9}, {3.847280872332821*^9, 
   3.847280881311187*^9}, {3.847280914671928*^9, 3.847280915802313*^9}, {
   3.847280989421027*^9, 3.847280997293161*^9}, {3.8472810325808377`*^9, 
   3.8472810759104147`*^9}, {3.8472811266791897`*^9, 3.8472811385539484`*^9}, 
   3.8472821949509554`*^9, 3.8472822279030685`*^9, {3.8472822788626375`*^9, 
   3.84728228037967*^9}, {3.84728240590496*^9, 3.847282406009033*^9}, {
   3.8472824948066406`*^9, 3.847282495158661*^9}, {3.8472954423919787`*^9, 
   3.847295445639965*^9}, {3.861709308087333*^9, 3.8617093311754937`*^9}, {
   3.8617247059254513`*^9, 3.8617247205436945`*^9}, {3.861883531126509*^9, 
   3.8618835480045614`*^9}, {3.861965815441184*^9, 3.8619658454161177`*^9}, {
   3.8619659082573147`*^9, 3.861965917831376*^9}, {3.8619659725498066`*^9, 
   3.861965976257408*^9}, {3.862253682455072*^9, 3.8622537052998953`*^9}, {
   3.8622537508529387`*^9, 3.8622537564959183`*^9}, 3.8622539104817266`*^9, {
   3.8623199794366903`*^9, 3.862319980132756*^9}, {3.8623508429194584`*^9, 
   3.862350888112852*^9}, {3.8623537076980457`*^9, 3.862353716324063*^9}, {
   3.8623985396820164`*^9, 3.862398553930087*^9}, {3.8624030851360984`*^9, 
   3.862403103096178*^9}},
 CellLabel->
  "In[296]:=",ExpressionUUID->"10b4f5ee-6ece-4cb2-9ce4-0f9e0b874785"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"mstar\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]]}], "-", 
  RowBox[{"2", " ", 
   TemplateBox[{"\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]1"], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]1"]}], "+", 
  RowBox[{"3", " ", 
   TemplateBox[{"\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], 
    RowBox[{"\[Lambda]4", ",", "\[Lambda]5"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]6"}]]}], "-", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   TemplateBox[{"starP", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", 
       ",", "\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]1"], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}]}]], "Output",
 CellChangeTimes->{{3.8472806806358156`*^9, 3.847280709957897*^9}, {
   3.8472807743945236`*^9, 3.8472807877083406`*^9}, {3.8472808302831044`*^9, 
   3.847280833888936*^9}, {3.8472808743357024`*^9, 3.8472809166521153`*^9}, {
   3.8472809904180593`*^9, 3.847281009196892*^9}, {3.847281061106484*^9, 
   3.8472810764879026`*^9}, {3.8472811328390474`*^9, 3.847281139744235*^9}, {
   3.8472814109315324`*^9, 3.8472814367691607`*^9}, 3.8472815024924984`*^9, 
   3.8472821614793315`*^9, {3.8472822284771643`*^9, 3.847282248680112*^9}, 
   3.847282281265634*^9, 3.847282408038954*^9, 3.847282495887813*^9, 
   3.8472944536024723`*^9, 3.847294487740802*^9, 3.8472954465429726`*^9, 
   3.8472988681741877`*^9, 3.8472989567263374`*^9, 3.8473043276680946`*^9, 
   3.847304441774476*^9, 3.8473057272015657`*^9, 3.8473768214075594`*^9, 
   3.861709332876021*^9, 3.861709525296118*^9, 3.8617107726029167`*^9, 
   3.8617113906530237`*^9, 3.861715505976657*^9, {3.861715991610253*^9, 
   3.861716016352111*^9}, 3.861716435470775*^9, 3.8617247218621893`*^9, 
   3.8617249724337797`*^9, 3.8617250038055468`*^9, 3.861725673473942*^9, {
   3.861883532782872*^9, 3.8618835496142483`*^9}, 3.8618887868776493`*^9, 
   3.8618961480903006`*^9, 3.8619617281457806`*^9, 3.8619617959090586`*^9, 
   3.8619619198928576`*^9, 3.861962679033783*^9, 3.8619643182877765`*^9, 
   3.861964473172936*^9, 3.861964511623711*^9, 3.861965037162928*^9, 
   3.861965824794388*^9, 3.861965872605811*^9, 3.861965919498126*^9, 
   3.8619659780515127`*^9, 3.862061708963597*^9, 3.8622522326628027`*^9, 
   3.8622537429448357`*^9, 3.8622538005313625`*^9, 3.8622539527537837`*^9, 
   3.8623200145025396`*^9, 3.862326922070873*^9, 3.8623306812576804`*^9, 
   3.8623508844623346`*^9, 3.8623510150596333`*^9, 3.862353847190921*^9, 
   3.862398663601128*^9, 3.862403211179228*^9, 3.872694281919408*^9},
 CellLabel->
  "Out[297]=",ExpressionUUID->"20ecf809-345d-4cba-80cc-b8ebac1050e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"d$\[Chi]mb$\[Gamma]9$\[Gamma]4$\[Chi]p", "-", 
      RowBox[{
       FractionBox["9", "5"], " ", 
       RowBox[{"five$forms", "[", 
        RowBox[{"[", "8", "]"}], "]"}]}]}], "//", "gOrd"}], "//", 
    "gProductToBL"}], "//", "gSimplify"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8726941754511423`*^9, 3.872694176725733*^9}, 
   3.8726943304734507`*^9},
 CellLabel->
  "In[299]:=",ExpressionUUID->"17e40edf-df04-4c40-929c-3d8e4ddf7360"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["8", "5"]}], " ", "\[Lambda]", " ", 
   TemplateBox[{"mstar\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]]}], "-", 
  RowBox[{"9", " ", 
   TemplateBox[{"star\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]5"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]5"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "+", 
  RowBox[{
   TemplateBox[{"\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]5"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]5"]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   TemplateBox[{"starP", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]8"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}]}]], "Output",
 CellChangeTimes->{3.8726943438374023`*^9},
 CellLabel->
  "Out[299]=",ExpressionUUID->"a28a4d04-1ad3-4b1d-a926-4278bbf8fc7b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["5-form calculations", "Subsection",
 CellChangeTimes->{{3.8619656509570036`*^9, 3.861965667615899*^9}, {
  3.8619934867784433`*^9, 3.8619934869529853`*^9}, {3.8619936960738916`*^9, 
  3.8619936963261185`*^9}, {3.8619940354859004`*^9, 3.8619940358442507`*^9}, {
  3.8620558618257246`*^9, 
  3.862055862079341*^9}},ExpressionUUID->"ebf7613c-8b87-4d0e-b9bc-\
c55c760bdc06"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"rank", "=", "5"}], "\[IndentingNewLine]", 
 RowBox[{"indices", "=", 
  RowBox[{"Sequence", "@@", 
   RowBox[{"vars", "[", 
    RowBox[{"\"\<a\>\"", ",", "rank"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"indices$shift", "=", 
  RowBox[{"Sequence", "@@", 
   RowBox[{"vars", "[", 
    RowBox[{"\"\<a\>\"", ",", "2", ",", 
     RowBox[{"rank", "+", "1"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"indices$d", "=", 
  RowBox[{"Sequence", "@@", 
   RowBox[{"vars", "[", 
    RowBox[{"\"\<a\>\"", ",", "1", ",", 
     RowBox[{"rank", "+", "1"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.8662974048498545`*^9, 3.8662974065009203`*^9}, {
  3.8662974612089834`*^9, 3.8662975143538437`*^9}},
 CellLabel->
  "In[332]:=",ExpressionUUID->"31056676-9f5b-42df-8e2b-4db0ecfbc0e2"],

Cell[BoxData["5"], "Output",
 CellChangeTimes->{3.8662974787432747`*^9, 3.866297515213264*^9, 
  3.872694470490344*^9, 3.8726947381409454`*^9},
 CellLabel->
  "Out[332]=",ExpressionUUID->"9267fadf-1c59-4326-a3e7-3713fe7169a7"],

Cell[BoxData[
 RowBox[{"Sequence", "[", 
  RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5"}], "]"}]], "Output",\

 CellChangeTimes->{3.8662974787432747`*^9, 3.866297515213264*^9, 
  3.872694470490344*^9, 3.8726947381469784`*^9},
 CellLabel->
  "Out[333]=",ExpressionUUID->"72edb5a3-fc84-42da-bdab-effb6f043cf9"],

Cell[BoxData[
 RowBox[{"Sequence", "[", 
  RowBox[{"a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6"}], "]"}]], "Output",\

 CellChangeTimes->{3.8662974787432747`*^9, 3.866297515213264*^9, 
  3.872694470490344*^9, 3.8726947381559987`*^9},
 CellLabel->
  "Out[334]=",ExpressionUUID->"375571cc-bb46-45c4-9e74-c0c486887190"],

Cell[BoxData[
 RowBox[{"Sequence", "[", 
  RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6"}], 
  "]"}]], "Output",
 CellChangeTimes->{3.8662974787432747`*^9, 3.866297515213264*^9, 
  3.872694470490344*^9, 3.872694738162485*^9},
 CellLabel->
  "Out[335]=",ExpressionUUID->"4f712a39-dab1-4d9f-8790-be05dda74b08"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    OverscriptBox[
     SubscriptBox["\[Chi]", "+"], "_"], 
    SubscriptBox["\[Gamma]", 
     RowBox[{"(", "5", ")"}]], 
    SubscriptBox["\[Chi]", "+"]}], TraditionalForm]],ExpressionUUID->
  "aab64cbd-2e87-4c41-83ef-605d7283004f"],
 "=-\[Star]\[Phi]"
}], "Subsubsection",
 CellChangeTimes->{{3.847280566332275*^9, 3.847280608212343*^9}, {
  3.8472809759485207`*^9, 3.8472809798120165`*^9}, {3.84728611853856*^9, 
  3.847286161085925*^9}, {3.8617092711033087`*^9, 3.861709287247534*^9}, {
  3.8617256537676096`*^9, 3.8617256564539437`*^9}, {3.8618834984587173`*^9, 
  3.8618835161940517`*^9}, {3.8619656706300287`*^9, 3.8619656743642354`*^9}, {
  3.8619932507602234`*^9, 3.8619932514009485`*^9}, {3.8619933219900365`*^9, 
  3.8619933327298794`*^9}, {3.8619934901186047`*^9, 3.8619934929099026`*^9}, {
  3.861993701834261*^9, 3.8619937053420963`*^9}, {3.8619940100964317`*^9, 
  3.8619940463363805`*^9}, {3.8619942985190783`*^9, 3.8619942994233537`*^9}, {
  3.86205586370271*^9, 3.8620558730190516`*^9}, {3.866298020760172*^9, 
  3.8662980231305275`*^9}},ExpressionUUID->"1698e1df-cd47-4a52-9cb7-\
f181ec7c2a77"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]pb$\[Gamma]5$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "//", "gProductToBL"}], "//", 
   "gSimplify"}]}]], "Input",
 CellChangeTimes->{
  3.8473810676999598`*^9, {3.861709291975355*^9, 3.86170929651845*^9}, {
   3.8617246945678377`*^9, 3.8617246960786905`*^9}, {3.8618835125219607`*^9, 
   3.8618835199601035`*^9}, {3.8618887495240574`*^9, 3.86188874965199*^9}, {
   3.861965812345563*^9, 3.8619658410996*^9}, {3.861993495189196*^9, 
   3.861993529589398*^9}, {3.8619937204132347`*^9, 3.8619937228859596`*^9}, {
   3.8619937604205613`*^9, 3.861993789142208*^9}, {3.8619939886940727`*^9, 
   3.8619939900830383`*^9}, {3.8619940547478905`*^9, 
   3.8619940577897453`*^9}, {3.8619942394940987`*^9, 3.861994250777307*^9}, {
   3.862055879627943*^9, 3.862055879752247*^9}, 3.8620559101128874`*^9},
 CellLabel->
  "In[336]:=",ExpressionUUID->"ec3e762f-a54c-4257-ac55-d0a1c1a824c2"],

Cell[BoxData[
 TemplateBox[{"mstar\[Phi]", 
   RowBox[{" ", 
     RowBox[{":", " ", 
       RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5"}]}]}], 
   RowBox[{}]},
  "Subsuperscript"]], "Output",
 CellChangeTimes->{
  3.847381068257331*^9, 3.861709297294901*^9, 3.861709523433937*^9, 
   3.86171077084962*^9, 3.86171138822259*^9, 3.861715499960189*^9, 
   3.8617246984013724`*^9, 3.861724970466397*^9, 3.8617250020854673`*^9, 
   3.8617256724923873`*^9, 3.861883520852895*^9, {3.86188875860522*^9, 
   3.8618888157462735`*^9}, 3.861896145839664*^9, 3.86196171912831*^9, 
   3.8619617907836275`*^9, 3.8619619174070115`*^9, 3.8619626769928937`*^9, 
   3.861964316803051*^9, 3.8619644706884017`*^9, 3.861964509138439*^9, 
   3.8619650341312475`*^9, 3.8619658188084784`*^9, 3.86196587016401*^9, {
   3.8619934996105385`*^9, 3.861993532171401*^9}, {3.8619937434555707`*^9, 
   3.861993795562792*^9}, 3.8619939971663723`*^9, 3.8619940917191906`*^9, {
   3.8619942428743954`*^9, 3.861994251668153*^9}, 3.8619944361724105`*^9, 
   3.8620558474931335`*^9, 3.8620559236220393`*^9, 3.862056284363227*^9, 
   3.862056399254898*^9, 3.8620568571288576`*^9, 3.866297485052693*^9, 
   3.8726944707272224`*^9, 3.8726947399773684`*^9},
 CellLabel->
  "Out[336]=",ExpressionUUID->"f48d177f-e037-4cae-8678-4083911563d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gDual", "[", 
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "]"}], "//", "gProductToBL"}], "//",
   "gSimplify"}]], "Input",
 CellChangeTimes->{{3.862045124690403*^9, 3.8620451278461065`*^9}, 
   3.8620452289068966`*^9, 3.862045266970857*^9, 3.8620453022007465`*^9, {
   3.862055912044032*^9, 3.862055930903021*^9}, 3.8620562450184317`*^9},
 CellLabel->
  "In[337]:=",ExpressionUUID->"d4f4087d-d15c-4a79-8a7e-e7b2005ef851"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "6"]}], " ", 
  TemplateBox[{"\[Phi]", 
    RowBox[{" ", 
      RowBox[{":", " "}]}], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
   "Subsuperscript"], " ", 
  SubscriptBox[
   SuperscriptBox["\[Epsilon]", ""], 
   RowBox[{
   "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "\[Lambda]1", ",", 
    "\[Lambda]2", ",", "\[Lambda]3"}]]}]], "Output",
 CellChangeTimes->{3.8620451284764357`*^9, 3.862045230266697*^9, 
  3.862045268012575*^9, 3.8620453030523143`*^9, 3.862055932112652*^9, 
  3.862056253838052*^9, 3.862056286734661*^9, 3.86205640494527*^9, 
  3.8620568605263567`*^9, 3.8662974884486027`*^9, 3.872694473357272*^9, 
  3.872694740930495*^9},
 CellLabel->
  "Out[337]=",ExpressionUUID->"38284d3a-d573-425c-9911-f8935a101e66"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"d$\[Chi]pb$\[Gamma]5$\[Chi]p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"gD", "[", 
       RowBox[{
        RowBox[{"{", "a1", "}"}], ",", 
        RowBox[{"gTimes", "[", 
         RowBox[{
          RowBox[{"dc", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}], ",", 
          RowBox[{"y", "[", 
           RowBox[{"{", 
            RowBox[{"d", "[", "indices$shift", "]"}], "}"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "]"}], "*", 
      RowBox[{"gForm", "[", 
       RowBox[{"e", ",", 
        RowBox[{"{", 
         RowBox[{"u", "[", "indices$d", "]"}], "}"}]}], "]"}]}], "//", 
     "gOrd"}], "//", "gSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "gProductToBL"}]}], "Input",
 CellChangeTimes->{{3.847280619188809*^9, 3.8472806797964196`*^9}, {
   3.8472807805097017`*^9, 3.8472807871339235`*^9}, {3.847280872332821*^9, 
   3.847280881311187*^9}, {3.847280914671928*^9, 3.847280915802313*^9}, {
   3.847280989421027*^9, 3.847280997293161*^9}, {3.8472810325808377`*^9, 
   3.8472810759104147`*^9}, {3.8472811266791897`*^9, 3.8472811385539484`*^9}, 
   3.8472821949509554`*^9, 3.8472822279030685`*^9, {3.8472822788626375`*^9, 
   3.84728228037967*^9}, {3.84728240590496*^9, 3.847282406009033*^9}, {
   3.8472824948066406`*^9, 3.847282495158661*^9}, {3.8472954423919787`*^9, 
   3.847295445639965*^9}, {3.861709308087333*^9, 3.8617093311754937`*^9}, {
   3.8617247059254513`*^9, 3.8617247205436945`*^9}, {3.861883531126509*^9, 
   3.8618835480045614`*^9}, {3.861965815441184*^9, 3.8619658454161177`*^9}, {
   3.8619659082573147`*^9, 3.861965917831376*^9}, {3.8619659725498066`*^9, 
   3.861965976257408*^9}, {3.862253682455072*^9, 3.8622537052998953`*^9}, {
   3.8622537508529387`*^9, 3.8622537564959183`*^9}, 3.8622539104817266`*^9, {
   3.8623199794366903`*^9, 3.862319980132756*^9}, {3.8623508429194584`*^9, 
   3.862350888112852*^9}, {3.8662972729869566`*^9, 3.866297295773408*^9}, {
   3.866297503754634*^9, 3.8662975287857723`*^9}},
 CellLabel->
  "In[338]:=",ExpressionUUID->"1d329e5e-038b-4cd8-a902-de1a81dfcd25"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", 
   TemplateBox[{"starK", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]7"]}], "+", 
  RowBox[{"5", " ", 
   TemplateBox[{"\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], 
    RowBox[{"\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]7"}]]}], "-", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   TemplateBox[{"star\[Zeta]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", 
       ",", "\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8", ",", 
       "\[Lambda]9"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]1"], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", 
     ",", "\[Lambda]6"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]7", ",", "\[Lambda]8", ",", 
     "\[Lambda]9"}]]}]}]], "Output",
 CellChangeTimes->{{3.8472806806358156`*^9, 3.847280709957897*^9}, {
   3.8472807743945236`*^9, 3.8472807877083406`*^9}, {3.8472808302831044`*^9, 
   3.847280833888936*^9}, {3.8472808743357024`*^9, 3.8472809166521153`*^9}, {
   3.8472809904180593`*^9, 3.847281009196892*^9}, {3.847281061106484*^9, 
   3.8472810764879026`*^9}, {3.8472811328390474`*^9, 3.847281139744235*^9}, {
   3.8472814109315324`*^9, 3.8472814367691607`*^9}, 3.8472815024924984`*^9, 
   3.8472821614793315`*^9, {3.8472822284771643`*^9, 3.847282248680112*^9}, 
   3.847282281265634*^9, 3.847282408038954*^9, 3.847282495887813*^9, 
   3.8472944536024723`*^9, 3.847294487740802*^9, 3.8472954465429726`*^9, 
   3.8472988681741877`*^9, 3.8472989567263374`*^9, 3.8473043276680946`*^9, 
   3.847304441774476*^9, 3.8473057272015657`*^9, 3.8473768214075594`*^9, 
   3.861709332876021*^9, 3.861709525296118*^9, 3.8617107726029167`*^9, 
   3.8617113906530237`*^9, 3.861715505976657*^9, {3.861715991610253*^9, 
   3.861716016352111*^9}, 3.861716435470775*^9, 3.8617247218621893`*^9, 
   3.8617249724337797`*^9, 3.8617250038055468`*^9, 3.861725673473942*^9, {
   3.861883532782872*^9, 3.8618835496142483`*^9}, 3.8618887868776493`*^9, 
   3.8618961480903006`*^9, 3.8619617281457806`*^9, 3.8619617959090586`*^9, 
   3.8619619198928576`*^9, 3.861962679033783*^9, 3.8619643182877765`*^9, 
   3.861964473172936*^9, 3.861964511623711*^9, 3.861965037162928*^9, 
   3.861965824794388*^9, 3.861965872605811*^9, 3.861965919498126*^9, 
   3.8619659780515127`*^9, 3.862061708963597*^9, 3.8622522326628027`*^9, 
   3.8622537429448357`*^9, 3.8622538005313625`*^9, 3.8622539527537837`*^9, 
   3.8623200145025396`*^9, 3.862326922070873*^9, 3.8623306812576804`*^9, 
   3.8623508844623346`*^9, 3.8623510150596333`*^9, 3.866287865776853*^9, 
   3.866297743703233*^9, 3.87269450616517*^9, 3.872694983672637*^9},
 CellLabel->
  "Out[339]=",ExpressionUUID->"c29f4ab9-fbb0-45f7-82e8-b0c1abd2ccfd"]
}, Open  ]],

Cell["star\[Zeta] term vanishes identically", "Text",
 CellChangeTimes->{{3.8663112735558605`*^9, 
  3.866311280428594*^9}},ExpressionUUID->"ccba98dc-7336-4b00-be34-\
7d83a2b099bb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"d$\[Chi]pb$\[Gamma]5$\[Chi]p", "+", 
    RowBox[{
     RowBox[{"(", 
      FractionBox["3", "2"], ")"}], " ", 
     RowBox[{"six$forms", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}]}], "//", "gProductToBL"}], "//", 
  "gSimplify"}]], "Input",
 CellChangeTimes->{{3.866538518346684*^9, 3.866538563123564*^9}, {
  3.8665386117707996`*^9, 3.866538620746853*^9}},
 CellLabel->
  "In[340]:=",ExpressionUUID->"2d396016-85b5-4b9a-a10e-6c3d6ce1bd69"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "9"}], " ", 
   TemplateBox[{"mstar\[Phi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]6"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]6"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   TemplateBox[{"star\[Zeta]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
       "\[Lambda]8"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]9"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8", ",", 
     "\[Lambda]9"}]]}]}]], "Output",
 CellChangeTimes->{{3.8665385264204636`*^9, 3.8665385855173845`*^9}, 
   3.866538640124584*^9, 3.8726945225874777`*^9, 3.8726950056176414`*^9},
 CellLabel->
  "Out[340]=",ExpressionUUID->"ef257590-cba0-441b-bb42-85210313999f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   OverscriptBox[
    SubscriptBox["\[Chi]", "-"], "_"], 
   SubscriptBox["\[Gamma]", 
    RowBox[{"(", "5", ")"}]], 
   SubscriptBox["\[Chi]", "+"]}], 
  TraditionalForm]],ExpressionUUID->"17754d6e-ea32-487a-ba9b-1a9b0e222f3a"]], \
"Subsubsection",
 CellChangeTimes->{{3.847280566332275*^9, 3.847280608212343*^9}, {
   3.8472809759485207`*^9, 3.8472809798120165`*^9}, {3.84728611853856*^9, 
   3.847286161085925*^9}, {3.8617092711033087`*^9, 3.861709287247534*^9}, {
   3.8617256537676096`*^9, 3.8617256564539437`*^9}, {3.8618834984587173`*^9, 
   3.8618835161940517`*^9}, {3.8619656706300287`*^9, 
   3.8619656743642354`*^9}, {3.8619661662330217`*^9, 3.861966166498787*^9}, {
   3.8619932485035048`*^9, 3.8619932493526154`*^9}, {3.8619933890966115`*^9, 
   3.8619933933354816`*^9}, {3.8619935598093424`*^9, 
   3.8619935629830933`*^9}, {3.861993707453002*^9, 3.8619937088065147`*^9}, {
   3.8619940203149557`*^9, 3.8619940482524385`*^9}, 3.8619940934797945`*^9, {
   3.8619943070795455`*^9, 3.861994309402524*^9}, {3.8620558661491137`*^9, 
   3.8620558745520773`*^9}},ExpressionUUID->"1646f0f4-e607-4c0a-bdbb-\
38375121e330"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]mb$\[Gamma]5$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"lcc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "//", "gProductToBL"}], "//", 
   "gSimplify"}]}]], "Input",
 CellChangeTimes->{
  3.8473810676999598`*^9, {3.861709291975355*^9, 3.86170929651845*^9}, {
   3.8617246945678377`*^9, 3.8617246960786905`*^9}, {3.8618835125219607`*^9, 
   3.8618835199601035`*^9}, {3.8618887495240574`*^9, 3.86188874965199*^9}, {
   3.861965812345563*^9, 3.8619658410996*^9}, {3.861966170343226*^9, 
   3.861966174203744*^9}, {3.861993565126618*^9, 3.8619935766537905`*^9}, {
   3.861993724939724*^9, 3.8619937378253183`*^9}, {3.861993992029004*^9, 
   3.8619939924382625`*^9}, {3.8619940592862377`*^9, 3.861994084875816*^9}, {
   3.8619942563233056`*^9, 3.8619942737939053`*^9}, {3.862055882004157*^9, 
   3.8620558821167164`*^9}, 3.8620559142851744`*^9},
 CellLabel->
  "In[341]:=",ExpressionUUID->"51354e41-36bc-43e8-a0a4-4de8466d6d60"],

Cell[BoxData[
 TemplateBox[{"mstar\[CapitalOmega]", 
   RowBox[{" ", 
     RowBox[{":", " ", 
       RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5"}]}]}], 
   RowBox[{}]},
  "Subsuperscript"]], "Output",
 CellChangeTimes->{
  3.847381068257331*^9, 3.861709297294901*^9, 3.861709523433937*^9, 
   3.86171077084962*^9, 3.86171138822259*^9, 3.861715499960189*^9, 
   3.8617246984013724`*^9, 3.861724970466397*^9, 3.8617250020854673`*^9, 
   3.8617256724923873`*^9, 3.861883520852895*^9, {3.86188875860522*^9, 
   3.8618888157462735`*^9}, 3.861896145839664*^9, 3.86196171912831*^9, 
   3.8619617907836275`*^9, 3.8619619174070115`*^9, 3.8619626769928937`*^9, 
   3.861964316803051*^9, 3.8619644706884017`*^9, 3.861964509138439*^9, 
   3.8619650341312475`*^9, 3.8619658188084784`*^9, 3.86196587016401*^9, 
   3.861966192449809*^9, {3.8619935694540615`*^9, 3.861993577015421*^9}, 
   3.8619937465687723`*^9, 3.861993794230262*^9, 3.861993999849618*^9, 
   3.861994095825033*^9, {3.8619942580132008`*^9, 3.8619942743180656`*^9}, 
   3.8619944391703396`*^9, 3.862055849654749*^9, 3.8620560423164115`*^9, 
   3.862056288181903*^9, 3.862056412292178*^9, 3.862056862949227*^9, 
   3.8662987491085076`*^9, 3.8726945227114544`*^9, 3.872695005773966*^9},
 CellLabel->
  "Out[341]=",ExpressionUUID->"99ad68ee-e54a-490b-9492-514ff85a50e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gDual", "[", 
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"lcc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "]"}], "//", "gProductToBL"}], "//",
   "gSimplify"}]], "Input",
 CellChangeTimes->{{3.862045124690403*^9, 3.8620451278461065`*^9}, 
   3.8620452289068966`*^9, 3.862045266970857*^9, 3.8620453022007465`*^9, {
   3.862055912044032*^9, 3.862055930903021*^9}, 3.862056040836728*^9, 
   3.8620562463548284`*^9},
 CellLabel->
  "In[342]:=",ExpressionUUID->"cdacac37-df69-4ce4-902c-661ba0c88683"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "6"]}], " ", 
  TemplateBox[{"\[CapitalOmega]", 
    RowBox[{" ", 
      RowBox[{":", " "}]}], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
   "Subsuperscript"], " ", 
  SubscriptBox[
   SuperscriptBox["\[Epsilon]", ""], 
   RowBox[{
   "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "\[Lambda]1", ",", 
    "\[Lambda]2", ",", "\[Lambda]3"}]]}]], "Output",
 CellChangeTimes->{3.8620451284764357`*^9, 3.862045230266697*^9, 
  3.862045268012575*^9, 3.8620453030523143`*^9, 3.862055932112652*^9, 
  3.862056043995714*^9, 3.8620562507885275`*^9, 3.862056290327648*^9, 
  3.8620564143151684`*^9, 3.862056865497222*^9, 3.86629875897812*^9, 
  3.872694522952813*^9, 3.8726950063328323`*^9},
 CellLabel->
  "Out[342]=",ExpressionUUID->"828b4464-69b4-46fe-a21f-6c7cb3e96478"]
}, Open  ]],

Cell["starS term vanishes identically", "Text",
 CellChangeTimes->{{3.866311260300314*^9, 
  3.866311264838493*^9}},ExpressionUUID->"1a289538-26e4-4c45-9f21-\
2461f5f3c0e6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"d$\[Chi]mb$\[Gamma]5$\[Chi]p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"gD", "[", 
       RowBox[{
        RowBox[{"{", "a1", "}"}], ",", 
        RowBox[{"gTimes", "[", 
         RowBox[{
          RowBox[{"lcc", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}], ",", 
          RowBox[{"y", "[", 
           RowBox[{"{", 
            RowBox[{"d", "[", "indices$shift", "]"}], "}"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "]"}], "*", 
      RowBox[{"gForm", "[", 
       RowBox[{"e", ",", 
        RowBox[{"{", 
         RowBox[{"u", "[", "indices$d", "]"}], "}"}]}], "]"}]}], "//", 
     "gOrd"}], "//", "gSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "gProductToBL"}]}], "Input",
 CellChangeTimes->{{3.847280619188809*^9, 3.8472806797964196`*^9}, {
   3.8472807805097017`*^9, 3.8472807871339235`*^9}, {3.847280872332821*^9, 
   3.847280881311187*^9}, {3.847280914671928*^9, 3.847280915802313*^9}, {
   3.847280989421027*^9, 3.847280997293161*^9}, {3.8472810325808377`*^9, 
   3.8472810759104147`*^9}, {3.8472811266791897`*^9, 3.8472811385539484`*^9}, 
   3.8472821949509554`*^9, 3.8472822279030685`*^9, {3.8472822788626375`*^9, 
   3.84728228037967*^9}, {3.84728240590496*^9, 3.847282406009033*^9}, {
   3.8472824948066406`*^9, 3.847282495158661*^9}, {3.8472954423919787`*^9, 
   3.847295445639965*^9}, {3.861709308087333*^9, 3.8617093311754937`*^9}, {
   3.8617247059254513`*^9, 3.8617247205436945`*^9}, {3.861883531126509*^9, 
   3.8618835480045614`*^9}, {3.861965815441184*^9, 3.8619658454161177`*^9}, {
   3.8619659082573147`*^9, 3.861965917831376*^9}, {3.8619659725498066`*^9, 
   3.861965976257408*^9}, {3.862253682455072*^9, 3.8622537052998953`*^9}, {
   3.8622537508529387`*^9, 3.8622537564959183`*^9}, 3.8622539104817266`*^9, {
   3.8623199794366903`*^9, 3.862319980132756*^9}, {3.8623508429194584`*^9, 
   3.862350888112852*^9}, {3.8662972729869566`*^9, 3.866297295773408*^9}, {
   3.866297503754634*^9, 3.8662975287857723`*^9}, {3.8662987356337123`*^9, 
   3.866298740594059*^9}},
 CellLabel->
  "In[343]:=",ExpressionUUID->"e35179e2-85f8-48a4-a352-cfad80f92a73"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", 
   TemplateBox[{"starP", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]7"]}], "+", 
  RowBox[{"5", " ", 
   TemplateBox[{"\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], 
    RowBox[{"\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]7"}]]}], "-", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   TemplateBox[{"starS", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", 
       ",", "\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8", ",", 
       "\[Lambda]9"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]1"], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", 
     ",", "\[Lambda]6"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]7", ",", "\[Lambda]8", ",", 
     "\[Lambda]9"}]]}]}]], "Output",
 CellChangeTimes->{{3.8472806806358156`*^9, 3.847280709957897*^9}, {
   3.8472807743945236`*^9, 3.8472807877083406`*^9}, {3.8472808302831044`*^9, 
   3.847280833888936*^9}, {3.8472808743357024`*^9, 3.8472809166521153`*^9}, {
   3.8472809904180593`*^9, 3.847281009196892*^9}, {3.847281061106484*^9, 
   3.8472810764879026`*^9}, {3.8472811328390474`*^9, 3.847281139744235*^9}, {
   3.8472814109315324`*^9, 3.8472814367691607`*^9}, 3.8472815024924984`*^9, 
   3.8472821614793315`*^9, {3.8472822284771643`*^9, 3.847282248680112*^9}, 
   3.847282281265634*^9, 3.847282408038954*^9, 3.847282495887813*^9, 
   3.8472944536024723`*^9, 3.847294487740802*^9, 3.8472954465429726`*^9, 
   3.8472988681741877`*^9, 3.8472989567263374`*^9, 3.8473043276680946`*^9, 
   3.847304441774476*^9, 3.8473057272015657`*^9, 3.8473768214075594`*^9, 
   3.861709332876021*^9, 3.861709525296118*^9, 3.8617107726029167`*^9, 
   3.8617113906530237`*^9, 3.861715505976657*^9, {3.861715991610253*^9, 
   3.861716016352111*^9}, 3.861716435470775*^9, 3.8617247218621893`*^9, 
   3.8617249724337797`*^9, 3.8617250038055468`*^9, 3.861725673473942*^9, {
   3.861883532782872*^9, 3.8618835496142483`*^9}, 3.8618887868776493`*^9, 
   3.8618961480903006`*^9, 3.8619617281457806`*^9, 3.8619617959090586`*^9, 
   3.8619619198928576`*^9, 3.861962679033783*^9, 3.8619643182877765`*^9, 
   3.861964473172936*^9, 3.861964511623711*^9, 3.861965037162928*^9, 
   3.861965824794388*^9, 3.861965872605811*^9, 3.861965919498126*^9, 
   3.8619659780515127`*^9, 3.862061708963597*^9, 3.8622522326628027`*^9, 
   3.8622537429448357`*^9, 3.8622538005313625`*^9, 3.8622539527537837`*^9, 
   3.8623200145025396`*^9, 3.862326922070873*^9, 3.8623306812576804`*^9, 
   3.8623508844623346`*^9, 3.8623510150596333`*^9, 3.866287865776853*^9, 
   3.866297743703233*^9, 3.866298992290806*^9, 3.872694556728716*^9, 
   3.8726952646310234`*^9},
 CellLabel->
  "Out[344]=",ExpressionUUID->"e84b49bb-787c-4e31-a283-c284cb58c45f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"d$\[Chi]mb$\[Gamma]5$\[Chi]p", "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"six$forms", "[", 
      RowBox[{"[", "4", "]"}], "]"}]}]}], "//", "gProductToBL"}], "//", 
  "gSimplify"}]], "Input",
 CellChangeTimes->{{3.866538762082119*^9, 3.866538774882325*^9}, {
  3.8665388169070883`*^9, 3.8665388174334774`*^9}},
 CellLabel->
  "In[345]:=",ExpressionUUID->"5a225426-f0a5-45ca-a89a-de93c3053669"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "9"}], " ", 
   TemplateBox[{"mstar\[CapitalOmega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]6"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]6"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   TemplateBox[{"starS", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
       "\[Lambda]8"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]9"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8", ",", 
     "\[Lambda]9"}]]}]}]], "Output",
 CellChangeTimes->{{3.86653876361261*^9, 3.8665387676976795`*^9}, 
   3.8665387978020754`*^9, 3.8665388366162744`*^9, 3.8726945723053484`*^9, 
   3.8726952874661045`*^9},
 CellLabel->
  "Out[345]=",ExpressionUUID->"dea45d08-2da8-4eb2-9450-e846a021057a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   OverscriptBox[
    SubscriptBox["\[Chi]", "+"], "_"], 
   SubscriptBox["\[Gamma]", "9"], 
   SubscriptBox["\[Gamma]", 
    RowBox[{"(", "5", ")"}]], 
   SubscriptBox["\[Chi]", "+"]}], 
  TraditionalForm]],ExpressionUUID->"0330399b-64cd-4e1b-b83f-7e6f6a96eaf3"]], \
"Subsubsection",
 CellChangeTimes->{{3.847280566332275*^9, 3.847280608212343*^9}, {
   3.8472809759485207`*^9, 3.8472809798120165`*^9}, {3.84728611853856*^9, 
   3.847286161085925*^9}, {3.8617092711033087`*^9, 3.861709287247534*^9}, {
   3.8617256537676096`*^9, 3.8617256564539437`*^9}, {3.8618834984587173`*^9, 
   3.8618835161940517`*^9}, {3.8619656706300287`*^9, 
   3.8619656743642354`*^9}, {3.8619661662330217`*^9, 3.861966166498787*^9}, {
   3.8619664637414513`*^9, 3.861966468024393*^9}, {3.861993275667643*^9, 
   3.861993305330001*^9}, {3.8619933970078783`*^9, 3.8619934046607723`*^9}, {
   3.8619936179416046`*^9, 3.8619936239364243`*^9}, {3.8619937108299646`*^9, 
   3.861993713794363*^9}, 3.8619937971760416`*^9, {3.861994022453992*^9, 
   3.86199405091738*^9}, {3.8619943035152073`*^9, 3.861994304756935*^9}, {
   3.862055868788147*^9, 
   3.86205587589841*^9}},ExpressionUUID->"d5633324-4312-4fb6-9367-\
783e6b3cb840"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]pb$\[Gamma]9$\[Gamma]5$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "//", "gProductToBL"}], "//", 
   "gSimplify"}]}]], "Input",
 CellChangeTimes->{
  3.8473810676999598`*^9, {3.861709291975355*^9, 3.86170929651845*^9}, {
   3.8617246945678377`*^9, 3.8617246960786905`*^9}, {3.8618835125219607`*^9, 
   3.8618835199601035`*^9}, {3.8618887495240574`*^9, 3.86188874965199*^9}, {
   3.861965812345563*^9, 3.8619658410996*^9}, {3.861966170343226*^9, 
   3.861966174203744*^9}, {3.861966479075513*^9, 3.8619665048323345`*^9}, {
   3.861993282542035*^9, 3.8619932839287376`*^9}, {3.8619936265141287`*^9, 
   3.8619936468129797`*^9}, {3.8619937270018697`*^9, 
   3.8619937395296183`*^9}, {3.8619938065716763`*^9, 3.861993833619412*^9}, {
   3.8619940643374434`*^9, 3.861994087629433*^9}, {3.8619943198401556`*^9, 
   3.8619943248425326`*^9}, {3.8620558853880434`*^9, 3.862055885530095*^9}, 
   3.862055916483597*^9},
 CellLabel->
  "In[346]:=",ExpressionUUID->"56f8de1e-75b0-4dfa-9fc5-2c328c4185c6"],

Cell[BoxData[
 TemplateBox[{"m\[ImaginaryI]star\[CurlyPhi]", 
   RowBox[{" ", 
     RowBox[{":", " ", 
       RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5"}]}]}], 
   RowBox[{}]},
  "Subsuperscript"]], "Output",
 CellChangeTimes->{
  3.847381068257331*^9, 3.861709297294901*^9, 3.861709523433937*^9, 
   3.86171077084962*^9, 3.86171138822259*^9, 3.861715499960189*^9, 
   3.8617246984013724`*^9, 3.861724970466397*^9, 3.8617250020854673`*^9, 
   3.8617256724923873`*^9, 3.861883520852895*^9, {3.86188875860522*^9, 
   3.8618888157462735`*^9}, 3.861896145839664*^9, 3.86196171912831*^9, 
   3.8619617907836275`*^9, 3.8619619174070115`*^9, 3.8619626769928937`*^9, 
   3.861964316803051*^9, 3.8619644706884017`*^9, 3.861964509138439*^9, 
   3.8619650341312475`*^9, 3.8619658188084784`*^9, 3.86196587016401*^9, 
   3.861966192449809*^9, 3.8619665060042667`*^9, 3.8619934098375907`*^9, {
   3.8619936306111097`*^9, 3.861993647386363*^9}, 3.861993749602641*^9, {
   3.8619938000220065`*^9, 3.8619938083875065`*^9}, 3.861994002751192*^9, 
   3.8619940993076496`*^9, {3.8619943171056128`*^9, 3.8619943255799847`*^9}, 
   3.8619944436791067`*^9, 3.8620558513172684`*^9, 3.862056081861494*^9, 
   3.8620562930635557`*^9, 3.8620564185857134`*^9, 3.8620568679865246`*^9, 
   3.8662989968880196`*^9, 3.872694572548214*^9, 3.8726952876009912`*^9},
 CellLabel->
  "Out[346]=",ExpressionUUID->"e7776399-e40d-4a16-b842-b61a06a3231c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gDual", "[", 
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "]"}], "//", "gProductToBL"}], "//",
   "gSimplify"}]], "Input",
 CellChangeTimes->{{3.862045124690403*^9, 3.8620451278461065`*^9}, 
   3.8620452289068966`*^9, 3.862045266970857*^9, 3.8620453022007465`*^9, {
   3.862055912044032*^9, 3.862055930903021*^9}, 3.862056040836728*^9, 
   3.862056089338442*^9, 3.8620562480691023`*^9},
 CellLabel->
  "In[347]:=",ExpressionUUID->"0cf41f94-2b42-4425-abc0-5ab8a9d9302e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "6"]}], " ", 
  TemplateBox[{"\[ImaginaryI]\[CurlyPhi]", 
    RowBox[{" ", 
      RowBox[{":", " "}]}], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
   "Subsuperscript"], " ", 
  SubscriptBox[
   SuperscriptBox["\[Epsilon]", ""], 
   RowBox[{
   "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "\[Lambda]1", ",", 
    "\[Lambda]2", ",", "\[Lambda]3"}]]}]], "Output",
 CellChangeTimes->{3.8620451284764357`*^9, 3.862045230266697*^9, 
  3.862045268012575*^9, 3.8620453030523143`*^9, 3.862055932112652*^9, 
  3.862056043995714*^9, 3.862056090059261*^9, 3.8620562490498676`*^9, 
  3.8620562950387955`*^9, 3.8620564206827326`*^9, 3.862056871273364*^9, 
  3.866299000004794*^9, 3.872694575278227*^9, 3.8726952881918244`*^9},
 CellLabel->
  "Out[347]=",ExpressionUUID->"9a0a70df-738e-4e3d-8548-624a8e8386c8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"d$\[Chi]pb$\[Gamma]9$\[Gamma]5$\[Chi]p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"gD", "[", 
       RowBox[{
        RowBox[{"{", "a1", "}"}], ",", 
        RowBox[{"gTimes", "[", 
         RowBox[{
          RowBox[{"dc", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}], ",", 
          RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
          RowBox[{"y", "[", 
           RowBox[{"{", 
            RowBox[{"d", "[", "indices$shift", "]"}], "}"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "]"}], "*", 
      RowBox[{"gForm", "[", 
       RowBox[{"e", ",", 
        RowBox[{"{", 
         RowBox[{"u", "[", "indices$d", "]"}], "}"}]}], "]"}]}], "//", 
     "gOrd"}], "//", "gSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "gProductToBL"}]}], "Input",
 CellChangeTimes->{{3.847280619188809*^9, 3.8472806797964196`*^9}, {
   3.8472807805097017`*^9, 3.8472807871339235`*^9}, {3.847280872332821*^9, 
   3.847280881311187*^9}, {3.847280914671928*^9, 3.847280915802313*^9}, {
   3.847280989421027*^9, 3.847280997293161*^9}, {3.8472810325808377`*^9, 
   3.8472810759104147`*^9}, {3.8472811266791897`*^9, 3.8472811385539484`*^9}, 
   3.8472821949509554`*^9, 3.8472822279030685`*^9, {3.8472822788626375`*^9, 
   3.84728228037967*^9}, {3.84728240590496*^9, 3.847282406009033*^9}, {
   3.8472824948066406`*^9, 3.847282495158661*^9}, {3.8472954423919787`*^9, 
   3.847295445639965*^9}, {3.861709308087333*^9, 3.8617093311754937`*^9}, {
   3.8617247059254513`*^9, 3.8617247205436945`*^9}, {3.861883531126509*^9, 
   3.8618835480045614`*^9}, {3.861965815441184*^9, 3.8619658454161177`*^9}, {
   3.8619659082573147`*^9, 3.861965917831376*^9}, {3.8619659725498066`*^9, 
   3.861965976257408*^9}, {3.862253682455072*^9, 3.8622537052998953`*^9}, {
   3.8622537508529387`*^9, 3.8622537564959183`*^9}, 3.8622539104817266`*^9, {
   3.8623199794366903`*^9, 3.862319980132756*^9}, {3.8623508429194584`*^9, 
   3.862350888112852*^9}, {3.8662972729869566`*^9, 3.866297295773408*^9}, {
   3.866297503754634*^9, 3.8662975287857723`*^9}, {3.8662987356337123`*^9, 
   3.866298740594059*^9}, {3.866298799537269*^9, 3.866298805832694*^9}, {
   3.866298961529239*^9, 3.8662989616882753`*^9}},
 CellLabel->
  "In[348]:=",ExpressionUUID->"b4218e53-9d50-4b04-87ca-0c1a3a216c59"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"m\[ImaginaryI]star\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   TemplateBox[{"\[ImaginaryI]starL", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]7"]}], "+", 
  RowBox[{"5", " ", 
   TemplateBox[{"\[ImaginaryI]\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
    RowBox[{"\[Lambda]5", ",", "\[Lambda]6"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   TemplateBox[{"m\[ImaginaryI]starJ", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", 
       ",", "\[Lambda]7", ",", "\[Lambda]8"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}]}]], "Output",
 CellChangeTimes->{{3.8472806806358156`*^9, 3.847280709957897*^9}, {
   3.8472807743945236`*^9, 3.8472807877083406`*^9}, {3.8472808302831044`*^9, 
   3.847280833888936*^9}, {3.8472808743357024`*^9, 3.8472809166521153`*^9}, {
   3.8472809904180593`*^9, 3.847281009196892*^9}, {3.847281061106484*^9, 
   3.8472810764879026`*^9}, {3.8472811328390474`*^9, 3.847281139744235*^9}, {
   3.8472814109315324`*^9, 3.8472814367691607`*^9}, 3.8472815024924984`*^9, 
   3.8472821614793315`*^9, {3.8472822284771643`*^9, 3.847282248680112*^9}, 
   3.847282281265634*^9, 3.847282408038954*^9, 3.847282495887813*^9, 
   3.8472944536024723`*^9, 3.847294487740802*^9, 3.8472954465429726`*^9, 
   3.8472988681741877`*^9, 3.8472989567263374`*^9, 3.8473043276680946`*^9, 
   3.847304441774476*^9, 3.8473057272015657`*^9, 3.8473768214075594`*^9, 
   3.861709332876021*^9, 3.861709525296118*^9, 3.8617107726029167`*^9, 
   3.8617113906530237`*^9, 3.861715505976657*^9, {3.861715991610253*^9, 
   3.861716016352111*^9}, 3.861716435470775*^9, 3.8617247218621893`*^9, 
   3.8617249724337797`*^9, 3.8617250038055468`*^9, 3.861725673473942*^9, {
   3.861883532782872*^9, 3.8618835496142483`*^9}, 3.8618887868776493`*^9, 
   3.8618961480903006`*^9, 3.8619617281457806`*^9, 3.8619617959090586`*^9, 
   3.8619619198928576`*^9, 3.861962679033783*^9, 3.8619643182877765`*^9, 
   3.861964473172936*^9, 3.861964511623711*^9, 3.861965037162928*^9, 
   3.861965824794388*^9, 3.861965872605811*^9, 3.861965919498126*^9, 
   3.8619659780515127`*^9, 3.862061708963597*^9, 3.8622522326628027`*^9, 
   3.8622537429448357`*^9, 3.8622538005313625`*^9, 3.8622539527537837`*^9, 
   3.8623200145025396`*^9, 3.862326922070873*^9, 3.8623306812576804`*^9, 
   3.8623508844623346`*^9, 3.8623510150596333`*^9, 3.866287865776853*^9, 
   3.866297743703233*^9, 3.8662993461875734`*^9, 3.8726946069213176`*^9, 
   3.8726957394115086`*^9},
 CellLabel->
  "Out[349]=",ExpressionUUID->"4b4bfce2-9822-4166-8d39-e1a491f3b766"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"d$\[Chi]pb$\[Gamma]9$\[Gamma]5$\[Chi]p", "+", 
    RowBox[{"2", " ", 
     RowBox[{"six$forms", "[", 
      RowBox[{"[", "5", "]"}], "]"}]}]}], "//", "gProductToBL"}], "//", 
  "gSimplify"}]], "Input",
 CellChangeTimes->{
  3.8665388807384424`*^9, {3.866538917562253*^9, 3.86653891932213*^9}, 
   3.8665390168106318`*^9, 3.8665390478179245`*^9},
 CellLabel->
  "In[350]:=",ExpressionUUID->"ccabbcdd-df30-4ccb-9739-89d583df5e00"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "\[Lambda]", " ", 
   TemplateBox[{"m\[ImaginaryI]star\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]]}], "-", 
  RowBox[{"12", " ", 
   TemplateBox[{"m\[ImaginaryI]star\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]6"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]6"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]]}], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   TemplateBox[{"\[ImaginaryI]starL", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]7"]}], "+", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   TemplateBox[{"m\[ImaginaryI]starJ", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]7", ",", "\[Lambda]8"}]], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}]}]], "Output",
 CellChangeTimes->{{3.8665389404669647`*^9, 3.866538968836995*^9}, 
   3.8665390347584243`*^9, 3.872694621632474*^9, 3.872695759401645*^9},
 CellLabel->
  "Out[350]=",ExpressionUUID->"a3365308-466e-4025-ae2b-ab0de87c3a16"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"d$\[Chi]pb$\[Gamma]9$\[Gamma]5$\[Chi]p", "+", " ", 
    RowBox[{"six$forms", "[", 
     RowBox[{"[", "5", "]"}], "]"}]}], "//", "gProductToBL"}], "//", 
  "gSimplify"}]], "Input",
 CellChangeTimes->{{3.86653905044942*^9, 3.8665390505791936`*^9}, 
   3.8665391767004585`*^9},
 CellLabel->
  "In[351]:=",ExpressionUUID->"f37f0889-e40e-4bac-9251-14e856ab8070"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "6"}], " ", 
   TemplateBox[{"m\[ImaginaryI]star\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]6"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]6"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   TemplateBox[{"\[ImaginaryI]starL", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]7"]}], "+", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   TemplateBox[{"\[ImaginaryI]\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", 
     "\[Lambda]6"}]]}]}]], "Output",
 CellChangeTimes->{3.866539071463683*^9, 3.866539194145176*^9, 
  3.8726946359424458`*^9, 3.8726957766647463`*^9},
 CellLabel->
  "Out[351]=",ExpressionUUID->"2bc3dfa9-0ba3-41a5-8968-ad9893a941ab"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    OverscriptBox[
     SubscriptBox["\[Chi]", "-"], "_"], 
    SubscriptBox["\[Gamma]", "9"], 
    SubscriptBox["\[Gamma]", 
     RowBox[{"(", "5", ")"}]], 
    SubscriptBox["\[Chi]", "+"]}], "=", "0"}], 
  TraditionalForm]],ExpressionUUID->"7489445c-c2ab-4ce1-a51d-dc917044873f"]], \
"Subsubsection",
 CellChangeTimes->{{3.847280566332275*^9, 3.847280608212343*^9}, {
  3.8472809759485207`*^9, 3.8472809798120165`*^9}, {3.84728611853856*^9, 
  3.847286161085925*^9}, {3.8617092711033087`*^9, 3.861709287247534*^9}, {
  3.8617256537676096`*^9, 3.8617256564539437`*^9}, {3.8618834984587173`*^9, 
  3.8618835161940517`*^9}, {3.8619656706300287`*^9, 3.8619656743642354`*^9}, {
  3.8619661662330217`*^9, 3.861966166498787*^9}, {3.8619664637414513`*^9, 
  3.861966468024393*^9}, {3.861993275667643*^9, 3.861993305330001*^9}, {
  3.8619933970078783`*^9, 3.8619934345511703`*^9}, {3.861993672548607*^9, 
  3.8619936729531574`*^9}, {3.861993715936197*^9, 3.86199371752528*^9}, {
  3.861994026401081*^9, 3.8619940525576267`*^9}, {3.8619943115235095`*^9, 
  3.8619943136168537`*^9}, {3.8620558706509504`*^9, 3.8620558775827737`*^9}, {
  3.8662989848275723`*^9, 
  3.866298984986601*^9}},ExpressionUUID->"4d3befd7-0893-4e86-8375-\
e067719634f6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]mb$\[Gamma]9$\[Gamma]5$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"lcc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "//", "gProductToBL"}], "//", 
   "gSimplify"}]}]], "Input",
 CellChangeTimes->{
  3.8473810676999598`*^9, {3.861709291975355*^9, 3.86170929651845*^9}, {
   3.8617246945678377`*^9, 3.8617246960786905`*^9}, {3.8618835125219607`*^9, 
   3.8618835199601035`*^9}, {3.8618887495240574`*^9, 3.86188874965199*^9}, {
   3.861965812345563*^9, 3.8619658410996*^9}, {3.861966170343226*^9, 
   3.861966174203744*^9}, {3.861966479075513*^9, 3.8619665048323345`*^9}, {
   3.861993282542035*^9, 3.8619932839287376`*^9}, {3.8619934365306463`*^9, 
   3.8619934620623765`*^9}, {3.861993682638756*^9, 3.8619936847903852`*^9}, {
   3.8619937338584623`*^9, 3.8619937418944654`*^9}, {3.861993835880294*^9, 
   3.8619939164193506`*^9}, {3.861993994681696*^9, 3.861993995288885*^9}, {
   3.861994066097036*^9, 3.861994090037755*^9}, {3.862055888064489*^9, 
   3.8620558881146364`*^9}, 3.862055918698943*^9},
 CellLabel->
  "In[352]:=",ExpressionUUID->"80b49b00-5c56-44f2-af80-ca7af7e60e66"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8619934626227417`*^9, 3.8619936854875393`*^9, 3.861993755643098*^9, 
   3.861993803598003*^9, {3.8619938371147785`*^9, 3.861993893088586*^9}, 
   3.861994006398528*^9, 3.8619941021451454`*^9, 3.861994447004354*^9, 
   3.86205585292719*^9, 3.8620561098773417`*^9, 3.8620562622817926`*^9, 
   3.8620564284970217`*^9, 3.862056879814867*^9, 3.8726946360957265`*^9, 
   3.8726957767826815`*^9},
 CellLabel->
  "Out[352]=",ExpressionUUID->"5c501d62-755a-4622-83f4-e71a962c784b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["6-form calculations", "Subsection",
 CellChangeTimes->{{3.8619656509570036`*^9, 3.861965667615899*^9}, {
  3.8619934867784433`*^9, 3.8619934869529853`*^9}, {3.8619936960738916`*^9, 
  3.8619936963261185`*^9}, {3.8619940354859004`*^9, 3.8619940358442507`*^9}, {
  3.8620558618257246`*^9, 3.862055862079341*^9}, {3.862056176146425*^9, 
  3.8620561763083167`*^9}},ExpressionUUID->"a312ecdf-2e9e-4691-bf25-\
858fb9dbe1bc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"rank", "=", "6"}], "\[IndentingNewLine]", 
 RowBox[{"indices", "=", 
  RowBox[{"Sequence", "@@", 
   RowBox[{"vars", "[", 
    RowBox[{"\"\<a\>\"", ",", "rank"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"indices$shift", "=", 
  RowBox[{"Sequence", "@@", 
   RowBox[{"vars", "[", 
    RowBox[{"\"\<a\>\"", ",", "2", ",", 
     RowBox[{"rank", "+", "1"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"indices$d", "=", 
  RowBox[{"Sequence", "@@", 
   RowBox[{"vars", "[", 
    RowBox[{"\"\<a\>\"", ",", "1", ",", 
     RowBox[{"rank", "+", "1"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.8620559040081806`*^9, 3.862055905716897*^9}, {
  3.8620561791997232`*^9, 3.862056179654908*^9}, {3.866299634846882*^9, 
  3.866299638481108*^9}},
 CellLabel->
  "In[353]:=",ExpressionUUID->"57d14f09-badc-416b-9750-c2c39c2ba044"],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{3.8662996400339336`*^9, 3.8726946362212253`*^9, 
  3.8726957768753834`*^9},
 CellLabel->
  "Out[353]=",ExpressionUUID->"f335476d-3fec-437c-b499-1b8253236620"],

Cell[BoxData[
 RowBox[{"Sequence", "[", 
  RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6"}], 
  "]"}]], "Output",
 CellChangeTimes->{3.8662996400339336`*^9, 3.8726946362212253`*^9, 
  3.872695776879384*^9},
 CellLabel->
  "Out[354]=",ExpressionUUID->"0ba69f8b-28d6-4251-8b57-ead5ccc7cefb"],

Cell[BoxData[
 RowBox[{"Sequence", "[", 
  RowBox[{"a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7"}], 
  "]"}]], "Output",
 CellChangeTimes->{3.8662996400339336`*^9, 3.8726946362212253`*^9, 
  3.872695776884386*^9},
 CellLabel->
  "Out[355]=",ExpressionUUID->"ba8e7ff0-35f9-4f8e-a0c1-af8f52b8c20a"],

Cell[BoxData[
 RowBox[{"Sequence", "[", 
  RowBox[{
  "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7"}], 
  "]"}]], "Output",
 CellChangeTimes->{3.8662996400339336`*^9, 3.8726946362212253`*^9, 
  3.8726957768894005`*^9},
 CellLabel->
  "Out[356]=",ExpressionUUID->"9b9dc520-41a5-4f71-831c-1754f34a5fbf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   OverscriptBox[
    SubscriptBox["\[Chi]", "+"], "_"], 
   SubscriptBox["\[Gamma]", 
    RowBox[{"(", "6", ")"}]], 
   SubscriptBox["\[Chi]", "+"]}], 
  TraditionalForm]],ExpressionUUID->"637ca20e-bfda-4866-b4d0-83c99d3eb6e9"]], \
"Subsubsection",
 CellChangeTimes->{{3.847280566332275*^9, 3.847280608212343*^9}, {
  3.8472809759485207`*^9, 3.8472809798120165`*^9}, {3.84728611853856*^9, 
  3.847286161085925*^9}, {3.8617092711033087`*^9, 3.861709287247534*^9}, {
  3.8617256537676096`*^9, 3.8617256564539437`*^9}, {3.8618834984587173`*^9, 
  3.8618835161940517`*^9}, {3.8619656706300287`*^9, 3.8619656743642354`*^9}, {
  3.8619932507602234`*^9, 3.8619932514009485`*^9}, {3.8619933219900365`*^9, 
  3.8619933327298794`*^9}, {3.8619934901186047`*^9, 3.8619934929099026`*^9}, {
  3.861993701834261*^9, 3.8619937053420963`*^9}, {3.8619940100964317`*^9, 
  3.8619940463363805`*^9}, {3.8619942985190783`*^9, 3.8619942994233537`*^9}, {
  3.86205586370271*^9, 3.8620558730190516`*^9}, {3.8620561832819653`*^9, 
  3.8620561834531984`*^9}},ExpressionUUID->"f6a2a850-ea74-48e5-a853-\
311370aa35bd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]pb$\[Gamma]6$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "//", "gProductToBL"}], "//", 
   "gSimplify"}]}]], "Input",
 CellChangeTimes->{
  3.8473810676999598`*^9, {3.861709291975355*^9, 3.86170929651845*^9}, {
   3.8617246945678377`*^9, 3.8617246960786905`*^9}, {3.8618835125219607`*^9, 
   3.8618835199601035`*^9}, {3.8618887495240574`*^9, 3.86188874965199*^9}, {
   3.861965812345563*^9, 3.8619658410996*^9}, {3.861993495189196*^9, 
   3.861993529589398*^9}, {3.8619937204132347`*^9, 3.8619937228859596`*^9}, {
   3.8619937604205613`*^9, 3.861993789142208*^9}, {3.8619939886940727`*^9, 
   3.8619939900830383`*^9}, {3.8619940547478905`*^9, 
   3.8619940577897453`*^9}, {3.8619942394940987`*^9, 3.861994250777307*^9}, {
   3.862055879627943*^9, 3.862055879752247*^9}, 3.8620559101128874`*^9, {
   3.8620564780176344`*^9, 3.862056478072983*^9}},
 CellLabel->
  "In[357]:=",ExpressionUUID->"bbe4a96f-b46d-4f74-94aa-8bbb6110a01f"],

Cell[BoxData[
 TemplateBox[{"m\[ImaginaryI]star\[Omega]", 
   RowBox[{" ", 
     RowBox[{":", " ", 
       RowBox[{
        "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6"}]}]}], 
   RowBox[{}]},
  "Subsuperscript"]], "Output",
 CellChangeTimes->{
  3.847381068257331*^9, 3.861709297294901*^9, 3.861709523433937*^9, 
   3.86171077084962*^9, 3.86171138822259*^9, 3.861715499960189*^9, 
   3.8617246984013724`*^9, 3.861724970466397*^9, 3.8617250020854673`*^9, 
   3.8617256724923873`*^9, 3.861883520852895*^9, {3.86188875860522*^9, 
   3.8618888157462735`*^9}, 3.861896145839664*^9, 3.86196171912831*^9, 
   3.8619617907836275`*^9, 3.8619619174070115`*^9, 3.8619626769928937`*^9, 
   3.861964316803051*^9, 3.8619644706884017`*^9, 3.861964509138439*^9, 
   3.8619650341312475`*^9, 3.8619658188084784`*^9, 3.86196587016401*^9, {
   3.8619934996105385`*^9, 3.861993532171401*^9}, {3.8619937434555707`*^9, 
   3.861993795562792*^9}, 3.8619939971663723`*^9, 3.8619940917191906`*^9, {
   3.8619942428743954`*^9, 3.861994251668153*^9}, 3.8619944361724105`*^9, 
   3.8620558474931335`*^9, 3.8620559236220393`*^9, 3.862056192637466*^9, {
   3.862056434308676*^9, 3.862056440518654*^9}, 3.8620565242521963`*^9, 
   3.8620568885773373`*^9, 3.8662996610458145`*^9, 3.8726946363652563`*^9, 
   3.8726957769643044`*^9},
 CellLabel->
  "Out[357]=",ExpressionUUID->"ea4d96c0-f087-4b1e-996e-582efd2ede80"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gDual", "[", 
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "]"}], "//", "gProductToBL"}], "//",
   "gSimplify"}]], "Input",
 CellChangeTimes->{{3.862045124690403*^9, 3.8620451278461065`*^9}, 
   3.8620452289068966`*^9, 3.862045266970857*^9, 3.8620453022007465`*^9, {
   3.862055912044032*^9, 3.862055930903021*^9}, {3.8620561979413652`*^9, 
   3.862056226388776*^9}},
 CellLabel->
  "In[358]:=",ExpressionUUID->"90e8488b-a2eb-4433-b363-7a526eea0e60"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", 
  TemplateBox[{"\[ImaginaryI]\[Omega]", 
    RowBox[{" ", 
      RowBox[{":", " "}]}], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
   "Subsuperscript"], " ", 
  SubscriptBox[
   SuperscriptBox["\[Epsilon]", ""], 
   RowBox[{
   "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", 
    "\[Lambda]1", ",", "\[Lambda]2"}]]}]], "Output",
 CellChangeTimes->{
  3.8620451284764357`*^9, 3.862045230266697*^9, 3.862045268012575*^9, 
   3.8620453030523143`*^9, 3.862055932112652*^9, {3.8620561992953987`*^9, 
   3.8620562272738757`*^9}, {3.8620564365105147`*^9, 3.86205644218707*^9}, 
   3.8620568916775217`*^9, 3.8662996636452303`*^9, 3.8726946391534534`*^9, 
   3.872695777222386*^9},
 CellLabel->
  "Out[358]=",ExpressionUUID->"5c53cd87-35e4-4537-9b73-c3a4d7402b06"]
}, Open  ]],

Cell["starL term vanishes identically", "Text",
 CellChangeTimes->{{3.8663111209739046`*^9, 
  3.866311131852967*^9}},ExpressionUUID->"dcbe54f6-4739-4023-940c-\
aad6418244f4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"d$\[Chi]pb$\[Gamma]6$\[Chi]p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"gD", "[", 
       RowBox[{
        RowBox[{"{", "a1", "}"}], ",", 
        RowBox[{"gTimes", "[", 
         RowBox[{
          RowBox[{"dc", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}], ",", 
          RowBox[{"y", "[", 
           RowBox[{"{", 
            RowBox[{"d", "[", "indices$shift", "]"}], "}"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "]"}], "*", 
      RowBox[{"gForm", "[", 
       RowBox[{"e", ",", 
        RowBox[{"{", 
         RowBox[{"u", "[", "indices$d", "]"}], "}"}]}], "]"}]}], "//", 
     "gOrd"}], "//", "gSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "gProductToBL"}]}], "Input",
 CellChangeTimes->{3.866299656817779*^9},
 CellLabel->
  "In[359]:=",ExpressionUUID->"ad702f9a-b830-40ee-b5b3-9e295240efba"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "3"}], " ", 
   TemplateBox[{"m\[ImaginaryI]starJ", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", 
       ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]1"], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", 
     ",", "\[Lambda]6", ",", "\[Lambda]7"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]1"]}], "-", 
  RowBox[{"10", " ", 
   TemplateBox[{"\[ImaginaryI]\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
    RowBox[{"\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   TemplateBox[{"\[ImaginaryI]starL", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", 
       ",", "\[Lambda]7", ",", "\[Lambda]8", ",", "\[Lambda]9"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", 
     ",", "\[Lambda]7"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]8", ",", 
     "\[Lambda]9"}]]}]}]], "Output",
 CellChangeTimes->{3.866300484955334*^9, 3.8726946453968325`*^9, 
  3.8726967537906723`*^9},
 CellLabel->
  "Out[360]=",ExpressionUUID->"682f7fa6-1d84-4dc4-a9db-5d5c5799e0d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"d$\[Chi]pb$\[Gamma]6$\[Chi]p", "+", 
    RowBox[{"kk", " ", 
     RowBox[{"seven$forms", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], "//", "gProductToBL"}], "//", 
  "gSimplify"}]], "Input",
 CellChangeTimes->{{3.8665469902083*^9, 3.866546992887144*^9}, {
  3.866639254797737*^9, 3.8666392880205584`*^9}},
 CellLabel->
  "In[361]:=",ExpressionUUID->"e16b8bd3-6aa7-485e-a642-6d364db30b76"],

Cell[BoxData[
 RowBox[{
  RowBox[{"7", " ", "kk", " ", 
   TemplateBox[{"m\[ImaginaryI]star\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]7"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]7"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]]}], "-", 
  RowBox[{"3", " ", 
   TemplateBox[{"m\[ImaginaryI]starJ", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]7"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]7"]}], "-", 
  RowBox[{
   FractionBox["7", "3"], " ", "kk", " ", 
   TemplateBox[{"m\[ImaginaryI]starJ", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]7"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]7"]}], "-", 
  RowBox[{"10", " ", 
   TemplateBox[{"\[ImaginaryI]\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}], "-", 
  RowBox[{
   FractionBox["35", "6"], " ", "kk", " ", 
   TemplateBox[{"\[ImaginaryI]\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   TemplateBox[{"\[ImaginaryI]starL", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]8", ",", "\[Lambda]9"}]], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8", ",", 
     "\[Lambda]9"}]]}], "+", 
  RowBox[{
   FractionBox["7", "4"], " ", "kk", " ", 
   TemplateBox[{"\[ImaginaryI]starL", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]8", ",", "\[Lambda]9"}]], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8", ",", 
     "\[Lambda]9"}]]}]}]], "Output",
 CellChangeTimes->{{3.8666392568433695`*^9, 3.866639284154677*^9}, 
   3.866639325665038*^9, 3.872696798266066*^9},
 CellLabel->
  "Out[361]=",ExpressionUUID->"0aba25bd-390b-4e6f-82a9-d675e3d9121d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"d$\[Chi]pb$\[Gamma]6$\[Chi]p", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "7"]}], "3"}], ")"}], " ", 
     RowBox[{"seven$forms", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], "//", "gProductToBL"}], "//", 
  "gSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d$\[Chi]pb$\[Gamma]6$\[Chi]p", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["6", "35"]}], "10"}], ")"}], " ", 
     RowBox[{"seven$forms", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], "//", "gProductToBL"}], "//", 
  "gSimplify"}]}], "Input",
 CellChangeTimes->{{3.866639378597519*^9, 3.8666394444234543`*^9}},
 CellLabel->
  "In[362]:=",ExpressionUUID->"08a0ae00-1a31-4ec4-aae5-56821839b1cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "9"}], " ", 
   TemplateBox[{"m\[ImaginaryI]star\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]7"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]7"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]]}], "-", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   TemplateBox[{"\[ImaginaryI]\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", 
     "\[Lambda]7"}]]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   TemplateBox[{"\[ImaginaryI]starL", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]8", ",", "\[Lambda]9"}]], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8", ",", 
     "\[Lambda]9"}]]}]}]], "Output",
 CellChangeTimes->{3.866639483396046*^9, 3.872696843769329*^9},
 CellLabel->
  "Out[362]=",ExpressionUUID->"f18b5aa4-32c7-468c-b8ee-68aac3d500c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "12"}], " ", 
   TemplateBox[{"m\[ImaginaryI]star\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]7"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]7"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]]}], "+", 
  RowBox[{
   TemplateBox[{"m\[ImaginaryI]starJ", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]7"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]7"]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   TemplateBox[{"\[ImaginaryI]starL", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]8", ",", "\[Lambda]9"}]], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8", ",", 
     "\[Lambda]9"}]]}]}]], "Output",
 CellChangeTimes->{3.866639483396046*^9, 3.8726968895899878`*^9},
 CellLabel->
  "Out[363]=",ExpressionUUID->"53ee16b3-d2ee-4104-8782-ec496a7da6d1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   OverscriptBox[
    SubscriptBox["\[Chi]", "-"], "_"], 
   SubscriptBox["\[Gamma]", 
    RowBox[{"(", "6", ")"}]], 
   SubscriptBox["\[Chi]", "+"]}], 
  TraditionalForm]],ExpressionUUID->"9382b3b5-4e42-478b-816c-5c50bf9cd9b5"]], \
"Subsubsection",
 CellChangeTimes->{{3.847280566332275*^9, 3.847280608212343*^9}, {
   3.8472809759485207`*^9, 3.8472809798120165`*^9}, {3.84728611853856*^9, 
   3.847286161085925*^9}, {3.8617092711033087`*^9, 3.861709287247534*^9}, {
   3.8617256537676096`*^9, 3.8617256564539437`*^9}, {3.8618834984587173`*^9, 
   3.8618835161940517`*^9}, {3.8619656706300287`*^9, 
   3.8619656743642354`*^9}, {3.8619661662330217`*^9, 3.861966166498787*^9}, {
   3.8619932485035048`*^9, 3.8619932493526154`*^9}, {3.8619933890966115`*^9, 
   3.8619933933354816`*^9}, {3.8619935598093424`*^9, 
   3.8619935629830933`*^9}, {3.861993707453002*^9, 3.8619937088065147`*^9}, {
   3.8619940203149557`*^9, 3.8619940482524385`*^9}, 3.8619940934797945`*^9, {
   3.8619943070795455`*^9, 3.861994309402524*^9}, {3.8620558661491137`*^9, 
   3.8620558745520773`*^9}, {3.862056185407528*^9, 
   3.8620561854742785`*^9}},ExpressionUUID->"65b01fb0-8609-4ae2-bb78-\
4103cc199147"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]mb$\[Gamma]6$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"lcc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "//", "gProductToBL"}], "//", 
   "gSimplify"}]}]], "Input",
 CellChangeTimes->{
  3.8473810676999598`*^9, {3.861709291975355*^9, 3.86170929651845*^9}, {
   3.8617246945678377`*^9, 3.8617246960786905`*^9}, {3.8618835125219607`*^9, 
   3.8618835199601035`*^9}, {3.8618887495240574`*^9, 3.86188874965199*^9}, {
   3.861965812345563*^9, 3.8619658410996*^9}, {3.861966170343226*^9, 
   3.861966174203744*^9}, {3.861993565126618*^9, 3.8619935766537905`*^9}, {
   3.861993724939724*^9, 3.8619937378253183`*^9}, {3.861993992029004*^9, 
   3.8619939924382625`*^9}, {3.8619940592862377`*^9, 3.861994084875816*^9}, {
   3.8619942563233056`*^9, 3.8619942737939053`*^9}, {3.862055882004157*^9, 
   3.8620558821167164`*^9}, 3.8620559142851744`*^9, {3.8620564741838217`*^9, 
   3.8620564959971237`*^9}},
 CellLabel->
  "In[364]:=",ExpressionUUID->"72f4cb01-3ccf-4264-a824-3b00cb20982a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.847381068257331*^9, 3.861709297294901*^9, 3.861709523433937*^9, 
   3.86171077084962*^9, 3.86171138822259*^9, 3.861715499960189*^9, 
   3.8617246984013724`*^9, 3.861724970466397*^9, 3.8617250020854673`*^9, 
   3.8617256724923873`*^9, 3.861883520852895*^9, {3.86188875860522*^9, 
   3.8618888157462735`*^9}, 3.861896145839664*^9, 3.86196171912831*^9, 
   3.8619617907836275`*^9, 3.8619619174070115`*^9, 3.8619626769928937`*^9, 
   3.861964316803051*^9, 3.8619644706884017`*^9, 3.861964509138439*^9, 
   3.8619650341312475`*^9, 3.8619658188084784`*^9, 3.86196587016401*^9, 
   3.861966192449809*^9, {3.8619935694540615`*^9, 3.861993577015421*^9}, 
   3.8619937465687723`*^9, 3.861993794230262*^9, 3.861993999849618*^9, 
   3.861994095825033*^9, {3.8619942580132008`*^9, 3.8619942743180656`*^9}, 
   3.8619944391703396`*^9, 3.862055849654749*^9, 3.8620560423164115`*^9, {
   3.8620564639961853`*^9, 3.862056486252349*^9}, 3.862056893869402*^9, 
   3.8726968897275796`*^9},
 CellLabel->
  "Out[364]=",ExpressionUUID->"90a3dc12-45ad-4166-942b-b223807678a2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gDual", "[", 
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"lcc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "]"}], "//", "gProductToBL"}], "//",
   "gSimplify"}]], "Input",
 CellChangeTimes->{{3.862045124690403*^9, 3.8620451278461065`*^9}, 
   3.8620452289068966`*^9, 3.862045266970857*^9, 3.8620453022007465`*^9, {
   3.862055912044032*^9, 3.862055930903021*^9}, 3.862056040836728*^9, {
   3.8620564904699965`*^9, 3.8620564982930355`*^9}},
 CellLabel->
  "In[365]:=",ExpressionUUID->"1829f10e-2f82-490a-b861-fa08f66f1295"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8620451284764357`*^9, 3.862045230266697*^9, 3.862045268012575*^9, 
   3.8620453030523143`*^9, 3.862055932112652*^9, 3.862056043995714*^9, {
   3.862056465860881*^9, 3.8620564991636157`*^9}, 3.8620568959332542`*^9, 
   3.8726968898178034`*^9},
 CellLabel->
  "Out[365]=",ExpressionUUID->"783e9e85-3c94-43a6-992c-b4fd5f96fdc9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   OverscriptBox[
    SubscriptBox["\[Chi]", "+"], "_"], 
   SubscriptBox["\[Gamma]", "9"], 
   SubscriptBox["\[Gamma]", 
    RowBox[{"(", "6", ")"}]], 
   SubscriptBox["\[Chi]", "+"]}], 
  TraditionalForm]],ExpressionUUID->"40e065f8-6e5b-456b-807c-9541f61fe588"]], \
"Subsubsection",
 CellChangeTimes->{{3.847280566332275*^9, 3.847280608212343*^9}, {
   3.8472809759485207`*^9, 3.8472809798120165`*^9}, {3.84728611853856*^9, 
   3.847286161085925*^9}, {3.8617092711033087`*^9, 3.861709287247534*^9}, {
   3.8617256537676096`*^9, 3.8617256564539437`*^9}, {3.8618834984587173`*^9, 
   3.8618835161940517`*^9}, {3.8619656706300287`*^9, 
   3.8619656743642354`*^9}, {3.8619661662330217`*^9, 3.861966166498787*^9}, {
   3.8619664637414513`*^9, 3.861966468024393*^9}, {3.861993275667643*^9, 
   3.861993305330001*^9}, {3.8619933970078783`*^9, 3.8619934046607723`*^9}, {
   3.8619936179416046`*^9, 3.8619936239364243`*^9}, {3.8619937108299646`*^9, 
   3.861993713794363*^9}, 3.8619937971760416`*^9, {3.861994022453992*^9, 
   3.86199405091738*^9}, {3.8619943035152073`*^9, 3.861994304756935*^9}, {
   3.862055868788147*^9, 3.86205587589841*^9}, {3.8620561874595895`*^9, 
   3.862056187542324*^9}},ExpressionUUID->"6dc64998-3398-4b8b-b918-\
26da8128200b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]pb$\[Gamma]9$\[Gamma]6$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "//", "gProductToBL"}], "//", 
   "gSimplify"}]}]], "Input",
 CellChangeTimes->{
  3.8473810676999598`*^9, {3.861709291975355*^9, 3.86170929651845*^9}, {
   3.8617246945678377`*^9, 3.8617246960786905`*^9}, {3.8618835125219607`*^9, 
   3.8618835199601035`*^9}, {3.8618887495240574`*^9, 3.86188874965199*^9}, {
   3.861965812345563*^9, 3.8619658410996*^9}, {3.861966170343226*^9, 
   3.861966174203744*^9}, {3.861966479075513*^9, 3.8619665048323345`*^9}, {
   3.861993282542035*^9, 3.8619932839287376`*^9}, {3.8619936265141287`*^9, 
   3.8619936468129797`*^9}, {3.8619937270018697`*^9, 
   3.8619937395296183`*^9}, {3.8619938065716763`*^9, 3.861993833619412*^9}, {
   3.8619940643374434`*^9, 3.861994087629433*^9}, {3.8619943198401556`*^9, 
   3.8619943248425326`*^9}, {3.8620558853880434`*^9, 3.862055885530095*^9}, 
   3.862055916483597*^9, {3.8620564813654647`*^9, 3.8620564814409904`*^9}},
 CellLabel->
  "In[367]:=",ExpressionUUID->"78bfa249-4d8f-406f-8217-db58ea28c615"],

Cell[BoxData[
 TemplateBox[{"m\[ImaginaryI]starJ", 
   RowBox[{" ", 
     RowBox[{":", " ", 
       RowBox[{
        "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6"}]}]}], 
   RowBox[{}]},
  "Subsuperscript"]], "Output",
 CellChangeTimes->{
  3.847381068257331*^9, 3.861709297294901*^9, 3.861709523433937*^9, 
   3.86171077084962*^9, 3.86171138822259*^9, 3.861715499960189*^9, 
   3.8617246984013724`*^9, 3.861724970466397*^9, 3.8617250020854673`*^9, 
   3.8617256724923873`*^9, 3.861883520852895*^9, {3.86188875860522*^9, 
   3.8618888157462735`*^9}, 3.861896145839664*^9, 3.86196171912831*^9, 
   3.8619617907836275`*^9, 3.8619619174070115`*^9, 3.8619626769928937`*^9, 
   3.861964316803051*^9, 3.8619644706884017`*^9, 3.861964509138439*^9, 
   3.8619650341312475`*^9, 3.8619658188084784`*^9, 3.86196587016401*^9, 
   3.861966192449809*^9, 3.8619665060042667`*^9, 3.8619934098375907`*^9, {
   3.8619936306111097`*^9, 3.861993647386363*^9}, 3.861993749602641*^9, {
   3.8619938000220065`*^9, 3.8619938083875065`*^9}, 3.861994002751192*^9, 
   3.8619940993076496`*^9, {3.8619943171056128`*^9, 3.8619943255799847`*^9}, 
   3.8619944436791067`*^9, 3.8620558513172684`*^9, 3.862056081861494*^9, 
   3.8620565023864365`*^9, 3.8620568986456313`*^9, 3.866300485194765*^9, 
   3.8726968899426394`*^9},
 CellLabel->
  "Out[367]=",ExpressionUUID->"372451f3-ddca-4a14-b3a3-480bde1671cd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gDual", "[", 
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "]"}], "//", "gProductToBL"}], "//",
   "gSimplify"}]], "Input",
 CellChangeTimes->{{3.862045124690403*^9, 3.8620451278461065`*^9}, 
   3.8620452289068966`*^9, 3.862045266970857*^9, 3.8620453022007465`*^9, {
   3.862055912044032*^9, 3.862055930903021*^9}, 3.862056040836728*^9, 
   3.862056089338442*^9, 3.8620565013171387`*^9},
 CellLabel->
  "In[368]:=",ExpressionUUID->"5a7db753-570b-4aa3-98a6-e4021acfc11b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", 
  TemplateBox[{"\[ImaginaryI]J", 
    RowBox[{" ", 
      RowBox[{":", " "}]}], 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]},
   "Subsuperscript"], " ", 
  SubscriptBox[
   SuperscriptBox["\[Epsilon]", ""], 
   RowBox[{
   "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", 
    "\[Lambda]1", ",", "\[Lambda]2"}]]}]], "Output",
 CellChangeTimes->{3.8620451284764357`*^9, 3.862045230266697*^9, 
  3.862045268012575*^9, 3.8620453030523143`*^9, 3.862055932112652*^9, 
  3.862056043995714*^9, 3.862056090059261*^9, 3.8620565041742783`*^9, 
  3.8620569010341206`*^9, 3.8663004855936804`*^9, 3.872696890207657*^9},
 CellLabel->
  "Out[368]=",ExpressionUUID->"86a4a278-1269-475c-9968-e256fe542016"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"d$\[Chi]pb$\[Gamma]9$\[Gamma]6$\[Chi]p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"gD", "[", 
       RowBox[{
        RowBox[{"{", "a1", "}"}], ",", 
        RowBox[{"gTimes", "[", 
         RowBox[{
          RowBox[{"dc", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}], ",", 
          RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
          RowBox[{"y", "[", 
           RowBox[{"{", 
            RowBox[{"d", "[", "indices$shift", "]"}], "}"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "]"}], "*", 
      RowBox[{"gForm", "[", 
       RowBox[{"e", ",", 
        RowBox[{"{", 
         RowBox[{"u", "[", "indices$d", "]"}], "}"}]}], "]"}]}], "//", 
     "gOrd"}], "//", "gSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "gProductToBL"}]}], "Input",
 CellChangeTimes->{{3.8662996932566833`*^9, 3.8662997092570577`*^9}},
 CellLabel->
  "In[369]:=",ExpressionUUID->"52f41358-7f47-4c48-b95c-b4b9457559f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"\[ImaginaryI]starL", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]]}], "-", 
  RowBox[{"3", " ", 
   TemplateBox[{"m\[ImaginaryI]star\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", 
       ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]1"], 
    RowBox[{
    "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", 
     ",", "\[Lambda]6", ",", "\[Lambda]7"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]1"]}], "+", 
  RowBox[{
   FractionBox["15", "2"], " ", 
   TemplateBox[{"m\[ImaginaryI]star\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", 
       ",", "\[Lambda]8"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], 
    RowBox[{
    "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]8"}]]}]}]], "Output",
 CellChangeTimes->{3.8663009737152977`*^9, 3.8726975763809547`*^9},
 CellLabel->
  "Out[370]=",ExpressionUUID->"65431ce0-1137-4162-8d59-902d5348693f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"d$\[Chi]pb$\[Gamma]9$\[Gamma]6$\[Chi]p", "+", " ", 
    RowBox[{"kk", " ", 
     RowBox[{"seven$forms", "[", 
      RowBox[{"[", "6", "]"}], "]"}]}]}], "//", "gProductToBL"}], "//", 
  "gSimplify"}]], "Input",
 CellChangeTimes->{{3.8666395875666113`*^9, 3.8666395882298326`*^9}, {
  3.8666396239435987`*^9, 3.8666396371665363`*^9}},
 CellLabel->
  "In[371]:=",ExpressionUUID->"de2a01c7-480d-430c-9bea-7085fba3461c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"\[ImaginaryI]starL", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]]}], "+", 
  RowBox[{"2", " ", "kk", " ", "\[Lambda]", " ", 
   TemplateBox[{"\[ImaginaryI]starL", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]]}], "+", 
  RowBox[{"7", " ", "kk", " ", 
   TemplateBox[{"m\[ImaginaryI]starJ", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]7"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]7"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]]}], "-", 
  RowBox[{"3", " ", 
   TemplateBox[{"m\[ImaginaryI]star\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]7"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]7"]}], "-", 
  RowBox[{
   FractionBox["7", "3"], " ", "kk", " ", 
   TemplateBox[{"m\[ImaginaryI]star\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]7"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]7"]}], "-", 
  RowBox[{
   FractionBox["15", "2"], " ", 
   TemplateBox[{"m\[ImaginaryI]star\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8"}]], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}], "-", 
  RowBox[{
   FractionBox["35", "6"], " ", "kk", " ", 
   TemplateBox[{"m\[ImaginaryI]star\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8"}]], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}]}]], "Output",
 CellChangeTimes->{3.866639588695746*^9, 3.866639624914308*^9, 
  3.8666396664069777`*^9, 3.872697613392124*^9},
 CellLabel->
  "Out[371]=",ExpressionUUID->"ecd44780-102f-405b-b193-45ef0dd3572f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"d$\[Chi]pb$\[Gamma]9$\[Gamma]6$\[Chi]p", "+", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], " ", 
     RowBox[{"seven$forms", "[", 
      RowBox[{"[", "6", "]"}], "]"}]}]}], "//", "gProductToBL"}], "//", 
  "gSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d$\[Chi]pb$\[Gamma]9$\[Gamma]6$\[Chi]p", "+", " ", 
    RowBox[{
     RowBox[{"(", 
      FractionBox[
       RowBox[{"-", "9"}], "7"], ")"}], " ", 
     RowBox[{"seven$forms", "[", 
      RowBox[{"[", "6", "]"}], "]"}]}]}], "//", "gProductToBL"}], "//", 
  "gSimplify"}]}], "Input",
 CellChangeTimes->{{3.866639653261682*^9, 3.866639776974452*^9}},
 CellLabel->
  "In[372]:=",ExpressionUUID->"8dbfccfa-9d62-4459-ab34-1b2d23273188"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "7"}], " ", 
   TemplateBox[{"m\[ImaginaryI]starJ", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]7"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]7"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]]}], "-", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   TemplateBox[{"m\[ImaginaryI]star\[Omega]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]7"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]], " ", 
   SubscriptBox[
    SuperscriptBox["f", ""], "\[Lambda]7"]}], "-", 
  RowBox[{
   FractionBox["5", "3"], " ", 
   TemplateBox[{"m\[ImaginaryI]star\[CurlyPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8"}]], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}]}]], "Output",
 CellChangeTimes->{3.8666398031250963`*^9, 3.8726976434938602`*^9},
 CellLabel->
  "Out[372]=",ExpressionUUID->"28282aea-6690-415f-a9b6-1d080bde1a7a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["4", "7"]}], " ", "\[Lambda]", " ", 
   TemplateBox[{"\[ImaginaryI]starL", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7"}]]}], "-", 
  RowBox[{"9", " ", 
   TemplateBox[{"m\[ImaginaryI]starJ", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6"}]},
    "Subsuperscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["d", ""], "\[Lambda]7"], "\[CapitalDelta]"}], ")"}], " ", 
   SubscriptBox[
    SuperscriptBox["e", "\[Lambda]7"], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6"}]]}]}]], "Output",
 CellChangeTimes->{3.8666398031250963`*^9, 3.8726976763988557`*^9},
 CellLabel->
  "Out[373]=",ExpressionUUID->"0d42f576-5087-48d4-8f0c-aa4acbb38cc2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   OverscriptBox[
    SubscriptBox["\[Chi]", "-"], "_"], 
   SubscriptBox["\[Gamma]", "9"], 
   SubscriptBox["\[Gamma]", 
    RowBox[{"(", "6", ")"}]], 
   SubscriptBox["\[Chi]", "+"]}], 
  TraditionalForm]],ExpressionUUID->"6d588007-df9c-443e-8794-bb5d8052bed2"]], \
"Subsubsection",
 CellChangeTimes->{{3.847280566332275*^9, 3.847280608212343*^9}, {
  3.8472809759485207`*^9, 3.8472809798120165`*^9}, {3.84728611853856*^9, 
  3.847286161085925*^9}, {3.8617092711033087`*^9, 3.861709287247534*^9}, {
  3.8617256537676096`*^9, 3.8617256564539437`*^9}, {3.8618834984587173`*^9, 
  3.8618835161940517`*^9}, {3.8619656706300287`*^9, 3.8619656743642354`*^9}, {
  3.8619661662330217`*^9, 3.861966166498787*^9}, {3.8619664637414513`*^9, 
  3.861966468024393*^9}, {3.861993275667643*^9, 3.861993305330001*^9}, {
  3.8619933970078783`*^9, 3.8619934345511703`*^9}, {3.861993672548607*^9, 
  3.8619936729531574`*^9}, {3.861993715936197*^9, 3.86199371752528*^9}, {
  3.861994026401081*^9, 3.8619940525576267`*^9}, {3.8619943115235095`*^9, 
  3.8619943136168537`*^9}, {3.8620558706509504`*^9, 3.8620558775827737`*^9}, {
  3.8620561893821297`*^9, 
  3.86205618944867*^9}},ExpressionUUID->"5afa1625-90d0-405e-9bee-\
27b06197c152"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]mb$\[Gamma]9$\[Gamma]6$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"lcc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "//", "gProductToBL"}], "//", 
   "gSimplify"}]}]], "Input",
 CellChangeTimes->{
  3.8473810676999598`*^9, {3.861709291975355*^9, 3.86170929651845*^9}, {
   3.8617246945678377`*^9, 3.8617246960786905`*^9}, {3.8618835125219607`*^9, 
   3.8618835199601035`*^9}, {3.8618887495240574`*^9, 3.86188874965199*^9}, {
   3.861965812345563*^9, 3.8619658410996*^9}, {3.861966170343226*^9, 
   3.861966174203744*^9}, {3.861966479075513*^9, 3.8619665048323345`*^9}, {
   3.861993282542035*^9, 3.8619932839287376`*^9}, {3.8619934365306463`*^9, 
   3.8619934620623765`*^9}, {3.861993682638756*^9, 3.8619936847903852`*^9}, {
   3.8619937338584623`*^9, 3.8619937418944654`*^9}, {3.861993835880294*^9, 
   3.8619939164193506`*^9}, {3.861993994681696*^9, 3.861993995288885*^9}, {
   3.861994066097036*^9, 3.861994090037755*^9}, {3.862055888064489*^9, 
   3.8620558881146364`*^9}, 3.862055918698943*^9, {3.8620564837962046`*^9, 
   3.862056483944748*^9}},
 CellLabel->
  "In[374]:=",ExpressionUUID->"ca78f29a-0361-406c-a7a8-0d9c192cdf20"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8619934626227417`*^9, 3.8619936854875393`*^9, 3.861993755643098*^9, 
   3.861993803598003*^9, {3.8619938371147785`*^9, 3.861993893088586*^9}, 
   3.861994006398528*^9, 3.8619941021451454`*^9, 3.861994447004354*^9, 
   3.86205585292719*^9, 3.8620561098773417`*^9, 3.862056514386879*^9, 
   3.8620569033563013`*^9, 3.872697676551901*^9},
 CellLabel->
  "Out[374]=",ExpressionUUID->"591eb4d5-1489-400c-b8b5-7a936e74b9a0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gDual", "[", 
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"lcc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "]"}], "//", "gProductToBL"}], "//",
   "gSimplify"}]], "Input",
 CellChangeTimes->{3.862056512932209*^9},
 CellLabel->
  "In[375]:=",ExpressionUUID->"34fb67a7-8f40-4608-a997-23580f21934a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8620565162138786`*^9, 3.8620569052242785`*^9, 
  3.872697676674925*^9},
 CellLabel->
  "Out[375]=",ExpressionUUID->"558f80e3-aba5-4553-aeb0-15fb9da47117"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["7-form calculations", "Subsection",
 CellChangeTimes->{{3.8619656509570036`*^9, 3.861965667615899*^9}, {
  3.8619934867784433`*^9, 3.8619934869529853`*^9}, {3.8619936960738916`*^9, 
  3.8619936963261185`*^9}, {3.8619940354859004`*^9, 3.8619940358442507`*^9}, {
  3.8620558618257246`*^9, 3.862055862079341*^9}, {3.862056176146425*^9, 
  3.8620561763083167`*^9}, {3.8620565646935225`*^9, 
  3.8620565649249086`*^9}},ExpressionUUID->"f41ba55f-b5e3-4b73-83f9-\
2b5ab5cb4f3b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"rank", "=", "7"}], "\[IndentingNewLine]", 
 RowBox[{"indices", "=", 
  RowBox[{"Sequence", "@@", 
   RowBox[{"vars", "[", 
    RowBox[{"\"\<a\>\"", ",", "rank"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"indices$shift", "=", 
  RowBox[{"Sequence", "@@", 
   RowBox[{"vars", "[", 
    RowBox[{"\"\<a\>\"", ",", "2", ",", 
     RowBox[{"rank", "+", "1"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"indices$d", "=", 
  RowBox[{"Sequence", "@@", 
   RowBox[{"vars", "[", 
    RowBox[{"\"\<a\>\"", ",", "1", ",", 
     RowBox[{"rank", "+", "1"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.8620559040081806`*^9, 3.862055905716897*^9}, {
  3.8620561791997232`*^9, 3.862056179654908*^9}, {3.862056567788043*^9, 
  3.862056568142972*^9}, {3.866301189701449*^9, 3.8663011945417414`*^9}},
 CellLabel->
  "In[376]:=",ExpressionUUID->"424de22c-2a7e-4aeb-bc59-eb0c8093c7a3"],

Cell[BoxData["7"], "Output",
 CellChangeTimes->{3.866301195344353*^9, 3.872697676781952*^9},
 CellLabel->
  "Out[376]=",ExpressionUUID->"2510a1f8-8efe-4a1f-87b7-f0d0e3eaa3ac"],

Cell[BoxData[
 RowBox[{"Sequence", "[", 
  RowBox[{
  "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7"}], 
  "]"}]], "Output",
 CellChangeTimes->{3.866301195344353*^9, 3.872697676790954*^9},
 CellLabel->
  "Out[377]=",ExpressionUUID->"4cca9449-d80e-4233-b780-d0ed69e554a1"],

Cell[BoxData[
 RowBox[{"Sequence", "[", 
  RowBox[{
  "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", ",", "a8"}], 
  "]"}]], "Output",
 CellChangeTimes->{3.866301195344353*^9, 3.8726976767999544`*^9},
 CellLabel->
  "Out[378]=",ExpressionUUID->"973c1571-7805-4401-a0a5-d298dc9491b8"],

Cell[BoxData[
 RowBox[{"Sequence", "[", 
  RowBox[{
  "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", ",",
    "a8"}], "]"}]], "Output",
 CellChangeTimes->{3.866301195344353*^9, 3.8726976768099566`*^9},
 CellLabel->
  "Out[379]=",ExpressionUUID->"ce6b7b9c-727c-4b6a-88f4-8cd621f571a7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   OverscriptBox[
    SubscriptBox["\[Chi]", "+"], "_"], 
   SubscriptBox["\[Gamma]", 
    RowBox[{"(", "7", ")"}]], 
   SubscriptBox["\[Chi]", "+"]}], 
  TraditionalForm]],ExpressionUUID->"d3364499-c559-4c54-8fef-32589c61cfd7"]], \
"Subsubsection",
 CellChangeTimes->{{3.847280566332275*^9, 3.847280608212343*^9}, {
  3.8472809759485207`*^9, 3.8472809798120165`*^9}, {3.84728611853856*^9, 
  3.847286161085925*^9}, {3.8617092711033087`*^9, 3.861709287247534*^9}, {
  3.8617256537676096`*^9, 3.8617256564539437`*^9}, {3.8618834984587173`*^9, 
  3.8618835161940517`*^9}, {3.8619656706300287`*^9, 3.8619656743642354`*^9}, {
  3.8619932507602234`*^9, 3.8619932514009485`*^9}, {3.8619933219900365`*^9, 
  3.8619933327298794`*^9}, {3.8619934901186047`*^9, 3.8619934929099026`*^9}, {
  3.861993701834261*^9, 3.8619937053420963`*^9}, {3.8619940100964317`*^9, 
  3.8619940463363805`*^9}, {3.8619942985190783`*^9, 3.8619942994233537`*^9}, {
  3.86205586370271*^9, 3.8620558730190516`*^9}, {3.8620561832819653`*^9, 
  3.8620561834531984`*^9}, {3.862056571488951*^9, 
  3.8620565717222333`*^9}},ExpressionUUID->"52951e21-b518-4101-b1a7-\
67c6041b8391"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]pb$\[Gamma]7$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "//", "gProductToBL"}], "//", 
   "gSimplify"}]}]], "Input",
 CellChangeTimes->{
  3.8473810676999598`*^9, {3.861709291975355*^9, 3.86170929651845*^9}, {
   3.8617246945678377`*^9, 3.8617246960786905`*^9}, {3.8618835125219607`*^9, 
   3.8618835199601035`*^9}, {3.8618887495240574`*^9, 3.86188874965199*^9}, {
   3.861965812345563*^9, 3.8619658410996*^9}, {3.861993495189196*^9, 
   3.861993529589398*^9}, {3.8619937204132347`*^9, 3.8619937228859596`*^9}, {
   3.8619937604205613`*^9, 3.861993789142208*^9}, {3.8619939886940727`*^9, 
   3.8619939900830383`*^9}, {3.8619940547478905`*^9, 
   3.8619940577897453`*^9}, {3.8619942394940987`*^9, 3.861994250777307*^9}, {
   3.862055879627943*^9, 3.862055879752247*^9}, 3.8620559101128874`*^9, {
   3.8620564780176344`*^9, 3.862056478072983*^9}, {3.862056929782646*^9, 
   3.8620569301696844`*^9}},
 CellLabel->
  "In[380]:=",ExpressionUUID->"93dc126a-ebb0-48d2-bc17-f880a57580d0"],

Cell[BoxData[
 TemplateBox[{"\[ImaginaryI]starL", 
   RowBox[{" ", 
     RowBox[{":", " ", 
       RowBox[{
        "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", 
         "a7"}]}]}], 
   RowBox[{}]},
  "Subsuperscript"]], "Output",
 CellChangeTimes->{
  3.847381068257331*^9, 3.861709297294901*^9, 3.861709523433937*^9, 
   3.86171077084962*^9, 3.86171138822259*^9, 3.861715499960189*^9, 
   3.8617246984013724`*^9, 3.861724970466397*^9, 3.8617250020854673`*^9, 
   3.8617256724923873`*^9, 3.861883520852895*^9, {3.86188875860522*^9, 
   3.8618888157462735`*^9}, 3.861896145839664*^9, 3.86196171912831*^9, 
   3.8619617907836275`*^9, 3.8619619174070115`*^9, 3.8619626769928937`*^9, 
   3.861964316803051*^9, 3.8619644706884017`*^9, 3.861964509138439*^9, 
   3.8619650341312475`*^9, 3.8619658188084784`*^9, 3.86196587016401*^9, {
   3.8619934996105385`*^9, 3.861993532171401*^9}, {3.8619937434555707`*^9, 
   3.861993795562792*^9}, 3.8619939971663723`*^9, 3.8619940917191906`*^9, {
   3.8619942428743954`*^9, 3.861994251668153*^9}, 3.8619944361724105`*^9, 
   3.8620558474931335`*^9, 3.8620559236220393`*^9, 3.862056192637466*^9, {
   3.862056434308676*^9, 3.862056440518654*^9}, 3.8620565242521963`*^9, 
   3.8620565800685754`*^9, {3.8620569135683312`*^9, 3.862056930840276*^9}, 
   3.8663012098167067`*^9, 3.872697676928113*^9},
 CellLabel->
  "Out[380]=",ExpressionUUID->"0f581986-0d70-4349-924e-5cd078566ac5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gDual", "[", 
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "]"}], "//", "gProductToBL"}], "//",
   "gSimplify"}]], "Input",
 CellChangeTimes->{{3.862045124690403*^9, 3.8620451278461065`*^9}, 
   3.8620452289068966`*^9, 3.862045266970857*^9, 3.8620453022007465`*^9, {
   3.862055912044032*^9, 3.862055930903021*^9}, {3.8620561979413652`*^9, 
   3.862056226388776*^9}},
 CellLabel->
  "In[381]:=",ExpressionUUID->"61713372-5ec3-421b-abc6-97b11aefd969"],

Cell[BoxData[
 RowBox[{
  TemplateBox[{"\[ImaginaryI]L", 
    RowBox[{" ", 
      RowBox[{":", " "}]}], "\[Lambda]1"},
   "Subsuperscript"], " ", 
  SubscriptBox[
   SuperscriptBox["\[Epsilon]", ""], 
   RowBox[{
   "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
    ",", "\[Lambda]1"}]]}]], "Output",
 CellChangeTimes->{
  3.8620451284764357`*^9, 3.862045230266697*^9, 3.862045268012575*^9, 
   3.8620453030523143`*^9, 3.862055932112652*^9, {3.8620561992953987`*^9, 
   3.8620562272738757`*^9}, {3.8620564365105147`*^9, 3.86205644218707*^9}, 
   3.8620569155747137`*^9, 3.866301211760503*^9, 3.872697677053136*^9},
 CellLabel->
  "Out[381]=",ExpressionUUID->"4d3c5206-debb-472e-bf99-bcb6622f47e9"]
}, Open  ]],

Cell["This vanishes upon considering antisymmetry in the indices", "Text",
 CellChangeTimes->{{3.8663028782701464`*^9, 
  3.8663028945468197`*^9}},ExpressionUUID->"4021b38e-18b8-4177-a4cb-\
7e7a54489891"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"d$\[Chi]pb$\[Gamma]7$\[Chi]p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"gD", "[", 
       RowBox[{
        RowBox[{"{", "a1", "}"}], ",", 
        RowBox[{"gTimes", "[", 
         RowBox[{
          RowBox[{"dc", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}], ",", 
          RowBox[{"y", "[", 
           RowBox[{"{", 
            RowBox[{"d", "[", "indices$shift", "]"}], "}"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "]"}], "*", 
      RowBox[{"gForm", "[", 
       RowBox[{"e", ",", 
        RowBox[{"{", 
         RowBox[{"u", "[", "indices$d", "]"}], "}"}]}], "]"}]}], "//", 
     "gOrd"}], "//", "gSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "gProductToBL"}]}], "Input",
 CellChangeTimes->{3.8663012042095313`*^9},
 CellLabel->
  "In[382]:=",ExpressionUUID->"a438d6b4-a745-4ea6-bfb3-ed5503ec57c7"],

Cell[BoxData[
 RowBox[{
  FractionBox["21", "2"], " ", 
  TemplateBox[{"m\[ImaginaryI]star\[Omega]", 
    RowBox[{" ", 
      RowBox[{":", " "}]}], 
    RowBox[{
     "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", 
      ",", "\[Lambda]8", ",", "\[Lambda]9"}]},
   "Subsuperscript"], " ", 
  SubscriptBox[
   SuperscriptBox["e", 
    RowBox[{"\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3"}]], 
   RowBox[{
   "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",",
     "\[Lambda]8"}]], " ", 
  SubscriptBox[
   SuperscriptBox["F", ""], 
   RowBox[{
   "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
    "\[Lambda]9"}]]}]], "Output",
 CellChangeTimes->{3.866302134705158*^9, 3.872698691846854*^9},
 CellLabel->
  "Out[383]=",ExpressionUUID->"c5f2b932-c872-48c9-96c2-32930a7ee2a6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   OverscriptBox[
    SubscriptBox["\[Chi]", "-"], "_"], 
   SubscriptBox["\[Gamma]", 
    RowBox[{"(", "7", ")"}]], 
   SubscriptBox["\[Chi]", "+"]}], 
  TraditionalForm]],ExpressionUUID->"154286fd-d0cb-4be8-83f4-08e38518dbb4"]], \
"Subsubsection",
 CellChangeTimes->{{3.847280566332275*^9, 3.847280608212343*^9}, {
   3.8472809759485207`*^9, 3.8472809798120165`*^9}, {3.84728611853856*^9, 
   3.847286161085925*^9}, {3.8617092711033087`*^9, 3.861709287247534*^9}, {
   3.8617256537676096`*^9, 3.8617256564539437`*^9}, {3.8618834984587173`*^9, 
   3.8618835161940517`*^9}, {3.8619656706300287`*^9, 
   3.8619656743642354`*^9}, {3.8619661662330217`*^9, 3.861966166498787*^9}, {
   3.8619932485035048`*^9, 3.8619932493526154`*^9}, {3.8619933890966115`*^9, 
   3.8619933933354816`*^9}, {3.8619935598093424`*^9, 
   3.8619935629830933`*^9}, {3.861993707453002*^9, 3.8619937088065147`*^9}, {
   3.8619940203149557`*^9, 3.8619940482524385`*^9}, 3.8619940934797945`*^9, {
   3.8619943070795455`*^9, 3.861994309402524*^9}, {3.8620558661491137`*^9, 
   3.8620558745520773`*^9}, {3.862056185407528*^9, 3.8620561854742785`*^9}, {
   3.862056573484762*^9, 
   3.862056573556204*^9}},ExpressionUUID->"8929fcba-950d-4a68-b317-\
07040c1ce3f1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]mb$\[Gamma]7$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"lcc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "//", "gProductToBL"}], "//", 
   "gSimplify"}]}]], "Input",
 CellChangeTimes->{
  3.8473810676999598`*^9, {3.861709291975355*^9, 3.86170929651845*^9}, {
   3.8617246945678377`*^9, 3.8617246960786905`*^9}, {3.8618835125219607`*^9, 
   3.8618835199601035`*^9}, {3.8618887495240574`*^9, 3.86188874965199*^9}, {
   3.861965812345563*^9, 3.8619658410996*^9}, {3.861966170343226*^9, 
   3.861966174203744*^9}, {3.861993565126618*^9, 3.8619935766537905`*^9}, {
   3.861993724939724*^9, 3.8619937378253183`*^9}, {3.861993992029004*^9, 
   3.8619939924382625`*^9}, {3.8619940592862377`*^9, 3.861994084875816*^9}, {
   3.8619942563233056`*^9, 3.8619942737939053`*^9}, {3.862055882004157*^9, 
   3.8620558821167164`*^9}, 3.8620559142851744`*^9, {3.8620564741838217`*^9, 
   3.8620564959971237`*^9}, {3.8620569338548903`*^9, 3.862056933919196*^9}},
 CellLabel->
  "In[384]:=",ExpressionUUID->"97d73e70-79e2-4503-bdbb-d689ea8be253"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.847381068257331*^9, 3.861709297294901*^9, 3.861709523433937*^9, 
   3.86171077084962*^9, 3.86171138822259*^9, 3.861715499960189*^9, 
   3.8617246984013724`*^9, 3.861724970466397*^9, 3.8617250020854673`*^9, 
   3.8617256724923873`*^9, 3.861883520852895*^9, {3.86188875860522*^9, 
   3.8618888157462735`*^9}, 3.861896145839664*^9, 3.86196171912831*^9, 
   3.8619617907836275`*^9, 3.8619619174070115`*^9, 3.8619626769928937`*^9, 
   3.861964316803051*^9, 3.8619644706884017`*^9, 3.861964509138439*^9, 
   3.8619650341312475`*^9, 3.8619658188084784`*^9, 3.86196587016401*^9, 
   3.861966192449809*^9, {3.8619935694540615`*^9, 3.861993577015421*^9}, 
   3.8619937465687723`*^9, 3.861993794230262*^9, 3.861993999849618*^9, 
   3.861994095825033*^9, {3.8619942580132008`*^9, 3.8619942743180656`*^9}, 
   3.8619944391703396`*^9, 3.862055849654749*^9, 3.8620560423164115`*^9, {
   3.8620564639961853`*^9, 3.862056486252349*^9}, 3.862056934514715*^9, 
   3.8663012194217277`*^9, 3.872698692077726*^9},
 CellLabel->
  "Out[384]=",ExpressionUUID->"4767637a-31fb-4e95-b5a4-a6a6262faf66"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gDual", "[", 
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"lcc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "]"}], "//", "gProductToBL"}], "//",
   "gSimplify"}]], "Input",
 CellChangeTimes->{{3.862045124690403*^9, 3.8620451278461065`*^9}, 
   3.8620452289068966`*^9, 3.862045266970857*^9, 3.8620453022007465`*^9, {
   3.862055912044032*^9, 3.862055930903021*^9}, 3.862056040836728*^9, {
   3.8620564904699965`*^9, 3.8620564982930355`*^9}},
 CellLabel->
  "In[385]:=",ExpressionUUID->"23c3d6ba-dab2-417e-959e-972926c41f46"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8620451284764357`*^9, 3.862045230266697*^9, 3.862045268012575*^9, 
   3.8620453030523143`*^9, 3.862055932112652*^9, 3.862056043995714*^9, {
   3.862056465860881*^9, 3.8620564991636157`*^9}, 3.8620569366313734`*^9, 
   3.8726986921535835`*^9},
 CellLabel->
  "Out[385]=",ExpressionUUID->"83842092-257c-4c3b-bd1d-7e7d116d6ad2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   OverscriptBox[
    SubscriptBox["\[Chi]", "+"], "_"], 
   SubscriptBox["\[Gamma]", "9"], 
   SubscriptBox["\[Gamma]", 
    RowBox[{"(", "7", ")"}]], 
   SubscriptBox["\[Chi]", "+"]}], 
  TraditionalForm]],ExpressionUUID->"117500b7-584d-41e5-914d-2ccda9a9840d"]], \
"Subsubsection",
 CellChangeTimes->{{3.847280566332275*^9, 3.847280608212343*^9}, {
   3.8472809759485207`*^9, 3.8472809798120165`*^9}, {3.84728611853856*^9, 
   3.847286161085925*^9}, {3.8617092711033087`*^9, 3.861709287247534*^9}, {
   3.8617256537676096`*^9, 3.8617256564539437`*^9}, {3.8618834984587173`*^9, 
   3.8618835161940517`*^9}, {3.8619656706300287`*^9, 
   3.8619656743642354`*^9}, {3.8619661662330217`*^9, 3.861966166498787*^9}, {
   3.8619664637414513`*^9, 3.861966468024393*^9}, {3.861993275667643*^9, 
   3.861993305330001*^9}, {3.8619933970078783`*^9, 3.8619934046607723`*^9}, {
   3.8619936179416046`*^9, 3.8619936239364243`*^9}, {3.8619937108299646`*^9, 
   3.861993713794363*^9}, 3.8619937971760416`*^9, {3.861994022453992*^9, 
   3.86199405091738*^9}, {3.8619943035152073`*^9, 3.861994304756935*^9}, {
   3.862055868788147*^9, 3.86205587589841*^9}, {3.8620561874595895`*^9, 
   3.862056187542324*^9}, {3.8620565755292125`*^9, 
   3.862056575624507*^9}},ExpressionUUID->"5268f4f4-8cc4-4103-ba27-\
8efbe1555b10"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]pb$\[Gamma]9$\[Gamma]7$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "//", "gProductToBL"}], "//", 
   "gSimplify"}]}]], "Input",
 CellChangeTimes->{
  3.8473810676999598`*^9, {3.861709291975355*^9, 3.86170929651845*^9}, {
   3.8617246945678377`*^9, 3.8617246960786905`*^9}, {3.8618835125219607`*^9, 
   3.8618835199601035`*^9}, {3.8618887495240574`*^9, 3.86188874965199*^9}, {
   3.861965812345563*^9, 3.8619658410996*^9}, {3.861966170343226*^9, 
   3.861966174203744*^9}, {3.861966479075513*^9, 3.8619665048323345`*^9}, {
   3.861993282542035*^9, 3.8619932839287376`*^9}, {3.8619936265141287`*^9, 
   3.8619936468129797`*^9}, {3.8619937270018697`*^9, 
   3.8619937395296183`*^9}, {3.8619938065716763`*^9, 3.861993833619412*^9}, {
   3.8619940643374434`*^9, 3.861994087629433*^9}, {3.8619943198401556`*^9, 
   3.8619943248425326`*^9}, {3.8620558853880434`*^9, 3.862055885530095*^9}, 
   3.862055916483597*^9, {3.8620564813654647`*^9, 3.8620564814409904`*^9}, {
   3.862056939198952*^9, 3.862056940903108*^9}},
 CellLabel->
  "In[386]:=",ExpressionUUID->"0849aba0-7a0a-4554-b15a-d7aaf4593c5f"],

Cell[BoxData[
 TemplateBox[{"starK", 
   RowBox[{" ", 
     RowBox[{":", " ", 
       RowBox[{
        "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", 
         "a7"}]}]}], 
   RowBox[{}]},
  "Subsuperscript"]], "Output",
 CellChangeTimes->{
  3.847381068257331*^9, 3.861709297294901*^9, 3.861709523433937*^9, 
   3.86171077084962*^9, 3.86171138822259*^9, 3.861715499960189*^9, 
   3.8617246984013724`*^9, 3.861724970466397*^9, 3.8617250020854673`*^9, 
   3.8617256724923873`*^9, 3.861883520852895*^9, {3.86188875860522*^9, 
   3.8618888157462735`*^9}, 3.861896145839664*^9, 3.86196171912831*^9, 
   3.8619617907836275`*^9, 3.8619619174070115`*^9, 3.8619626769928937`*^9, 
   3.861964316803051*^9, 3.8619644706884017`*^9, 3.861964509138439*^9, 
   3.8619650341312475`*^9, 3.8619658188084784`*^9, 3.86196587016401*^9, 
   3.861966192449809*^9, 3.8619665060042667`*^9, 3.8619934098375907`*^9, {
   3.8619936306111097`*^9, 3.861993647386363*^9}, 3.861993749602641*^9, {
   3.8619938000220065`*^9, 3.8619938083875065`*^9}, 3.861994002751192*^9, 
   3.8619940993076496`*^9, {3.8619943171056128`*^9, 3.8619943255799847`*^9}, 
   3.8619944436791067`*^9, 3.8620558513172684`*^9, 3.862056081861494*^9, 
   3.8620565023864365`*^9, 3.8620569415707893`*^9, 3.866301221657567*^9, 
   3.8726986922299194`*^9},
 CellLabel->
  "Out[386]=",ExpressionUUID->"6bd1f076-442e-4bed-881c-49c2cc2d9a33"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gDual", "[", 
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "]"}], "//", "gProductToBL"}], "//",
   "gSimplify"}]], "Input",
 CellChangeTimes->{{3.862045124690403*^9, 3.8620451278461065`*^9}, 
   3.8620452289068966`*^9, 3.862045266970857*^9, 3.8620453022007465`*^9, {
   3.862055912044032*^9, 3.862055930903021*^9}, 3.862056040836728*^9, 
   3.862056089338442*^9, 3.8620565013171387`*^9},
 CellLabel->
  "In[387]:=",ExpressionUUID->"59aee428-297f-4fb0-9d9f-bfe44c4af50d"],

Cell[BoxData[
 RowBox[{
  TemplateBox[{"KK", 
    RowBox[{" ", 
      RowBox[{":", " "}]}], "\[Lambda]1"},
   "Subsuperscript"], " ", 
  SubscriptBox[
   SuperscriptBox["\[Epsilon]", ""], 
   RowBox[{
   "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
    ",", "\[Lambda]1"}]]}]], "Output",
 CellChangeTimes->{3.8620451284764357`*^9, 3.862045230266697*^9, 
  3.862045268012575*^9, 3.8620453030523143`*^9, 3.862055932112652*^9, 
  3.862056043995714*^9, 3.862056090059261*^9, 3.8620565041742783`*^9, 
  3.862056943501788*^9, 3.8726986923246765`*^9},
 CellLabel->
  "Out[387]=",ExpressionUUID->"99e46275-f438-47ba-9812-05eaf5efd338"]
}, Open  ]],

Cell["The star1 term here vanishes", "Text",
 CellChangeTimes->{{3.8663090864562216`*^9, 
  3.866309090153634*^9}},ExpressionUUID->"03f063b5-61dc-4950-905c-\
62843bbbd8bd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"d$\[Chi]pb$\[Gamma]9$\[Gamma]7$\[Chi]p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"gD", "[", 
       RowBox[{
        RowBox[{"{", "a1", "}"}], ",", 
        RowBox[{"gTimes", "[", 
         RowBox[{
          RowBox[{"dc", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}], ",", 
          RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
          RowBox[{"y", "[", 
           RowBox[{"{", 
            RowBox[{"d", "[", "indices$shift", "]"}], "}"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "]"}], "*", 
      RowBox[{"gForm", "[", 
       RowBox[{"e", ",", 
        RowBox[{"{", 
         RowBox[{"u", "[", "indices$d", "]"}], "}"}]}], "]"}]}], "//", 
     "gOrd"}], "//", "gSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "gProductToBL"}]}], "Input",
 CellChangeTimes->{{3.8663012315844083`*^9, 3.866301236361164*^9}},
 CellLabel->
  "In[388]:=",ExpressionUUID->"71899f8b-5d95-4ee1-98f0-85f7d1ce97fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"star\[Zeta]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
       "\[Lambda]8"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}], "+", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   TemplateBox[{"star1", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]10", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", 
       ",", "\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8", ",", 
       "\[Lambda]9"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{"\[Lambda]1", ",", "\[Lambda]2"}]], 
    RowBox[{
    "\[Lambda]3", ",", "\[Lambda]4", ",", "\[Lambda]5", ",", "\[Lambda]6", 
     ",", "\[Lambda]7", ",", "\[Lambda]8"}]], " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]10", ",", "\[Lambda]2", ",", 
     "\[Lambda]9"}]]}], "+", 
  RowBox[{
   FractionBox["35", "2"], " ", 
   TemplateBox[{"star\[CapitalPhi]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
    RowBox[{
    "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}]}]], "Output",
 CellChangeTimes->{3.866304177084777*^9, 3.8727011581834526`*^9},
 CellLabel->
  "Out[389]=",ExpressionUUID->"48430f7d-9283-436c-8608-7279459a4d1d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   OverscriptBox[
    SubscriptBox["\[Chi]", "-"], "_"], 
   SubscriptBox["\[Gamma]", "9"], 
   SubscriptBox["\[Gamma]", 
    RowBox[{"(", "7", ")"}]], 
   SubscriptBox["\[Chi]", "+"]}], 
  TraditionalForm]],ExpressionUUID->"3bffd552-9d9d-4dc2-bb06-5a0ec0dea5d4"]], \
"Subsubsection",
 CellChangeTimes->{{3.847280566332275*^9, 3.847280608212343*^9}, {
  3.8472809759485207`*^9, 3.8472809798120165`*^9}, {3.84728611853856*^9, 
  3.847286161085925*^9}, {3.8617092711033087`*^9, 3.861709287247534*^9}, {
  3.8617256537676096`*^9, 3.8617256564539437`*^9}, {3.8618834984587173`*^9, 
  3.8618835161940517`*^9}, {3.8619656706300287`*^9, 3.8619656743642354`*^9}, {
  3.8619661662330217`*^9, 3.861966166498787*^9}, {3.8619664637414513`*^9, 
  3.861966468024393*^9}, {3.861993275667643*^9, 3.861993305330001*^9}, {
  3.8619933970078783`*^9, 3.8619934345511703`*^9}, {3.861993672548607*^9, 
  3.8619936729531574`*^9}, {3.861993715936197*^9, 3.86199371752528*^9}, {
  3.861994026401081*^9, 3.8619940525576267`*^9}, {3.8619943115235095`*^9, 
  3.8619943136168537`*^9}, {3.8620558706509504`*^9, 3.8620558775827737`*^9}, {
  3.8620561893821297`*^9, 3.86205618944867*^9}, {3.8620565772484255`*^9, 
  3.86205657733484*^9}},ExpressionUUID->"e56fb227-c26c-4329-9597-\
a965b4acb35b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]mb$\[Gamma]9$\[Gamma]7$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"lcc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "//", "gProductToBL"}], "//", 
   "gSimplify"}]}]], "Input",
 CellChangeTimes->{
  3.8473810676999598`*^9, {3.861709291975355*^9, 3.86170929651845*^9}, {
   3.8617246945678377`*^9, 3.8617246960786905`*^9}, {3.8618835125219607`*^9, 
   3.8618835199601035`*^9}, {3.8618887495240574`*^9, 3.86188874965199*^9}, {
   3.861965812345563*^9, 3.8619658410996*^9}, {3.861966170343226*^9, 
   3.861966174203744*^9}, {3.861966479075513*^9, 3.8619665048323345`*^9}, {
   3.861993282542035*^9, 3.8619932839287376`*^9}, {3.8619934365306463`*^9, 
   3.8619934620623765`*^9}, {3.861993682638756*^9, 3.8619936847903852`*^9}, {
   3.8619937338584623`*^9, 3.8619937418944654`*^9}, {3.861993835880294*^9, 
   3.8619939164193506`*^9}, {3.861993994681696*^9, 3.861993995288885*^9}, {
   3.861994066097036*^9, 3.861994090037755*^9}, {3.862055888064489*^9, 
   3.8620558881146364`*^9}, 3.862055918698943*^9, {3.8620564837962046`*^9, 
   3.862056483944748*^9}, {3.862056946099536*^9, 3.862056946541666*^9}},
 CellLabel->
  "In[390]:=",ExpressionUUID->"6864941f-fdbf-4c52-96bd-78169c7acf16"],

Cell[BoxData[
 TemplateBox[{"starP", 
   RowBox[{" ", 
     RowBox[{":", " ", 
       RowBox[{
        "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", 
         "a7"}]}]}], 
   RowBox[{}]},
  "Subsuperscript"]], "Output",
 CellChangeTimes->{
  3.8619934626227417`*^9, 3.8619936854875393`*^9, 3.861993755643098*^9, 
   3.861993803598003*^9, {3.8619938371147785`*^9, 3.861993893088586*^9}, 
   3.861994006398528*^9, 3.8619941021451454`*^9, 3.861994447004354*^9, 
   3.86205585292719*^9, 3.8620561098773417`*^9, 3.862056514386879*^9, 
   3.8620569471503544`*^9, 3.866301223587571*^9, 3.8727011583975253`*^9},
 CellLabel->
  "Out[390]=",ExpressionUUID->"38d86322-69e0-4fe5-9480-e536e173e8cb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gDual", "[", 
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"lcc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "]"}], "//", "gProductToBL"}], "//",
   "gSimplify"}]], "Input",
 CellChangeTimes->{3.862056512932209*^9},
 CellLabel->
  "In[391]:=",ExpressionUUID->"d4750992-b5d2-4593-9552-7579227a68fd"],

Cell[BoxData[
 RowBox[{
  TemplateBox[{"P", 
    RowBox[{" ", 
      RowBox[{":", " "}]}], "\[Lambda]1"},
   "Subsuperscript"], " ", 
  SubscriptBox[
   SuperscriptBox["\[Epsilon]", ""], 
   RowBox[{
   "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
    ",", "\[Lambda]1"}]]}]], "Output",
 CellChangeTimes->{3.8620565162138786`*^9, 3.86205694857026*^9, 
  3.872701158505102*^9},
 CellLabel->
  "Out[391]=",ExpressionUUID->"bd8c573f-cc03-476d-9a71-b3043588775f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"d$\[Chi]mb$\[Gamma]9$\[Gamma]7$\[Chi]p", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"gD", "[", 
       RowBox[{
        RowBox[{"{", "a1", "}"}], ",", 
        RowBox[{"gTimes", "[", 
         RowBox[{
          RowBox[{"lcc", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}], ",", 
          RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
          RowBox[{"y", "[", 
           RowBox[{"{", 
            RowBox[{"d", "[", "indices$shift", "]"}], "}"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"\[Chi]p", ",", 
            RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "]"}], "*", 
      RowBox[{"gForm", "[", 
       RowBox[{"e", ",", 
        RowBox[{"{", 
         RowBox[{"u", "[", "indices$d", "]"}], "}"}]}], "]"}]}], "//", 
     "gOrd"}], "//", "gSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "gProductToBL"}]}], "Input",
 CellChangeTimes->{{3.866301243848489*^9, 3.8663012473118916`*^9}},
 CellLabel->
  "In[392]:=",ExpressionUUID->"f9f67476-f756-4726-8e12-3306ab65997f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Lambda]", " ", 
   TemplateBox[{"starS", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
       ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
       "\[Lambda]8"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", 
     ",", "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", 
     "\[Lambda]8"}]]}], "+", 
  RowBox[{
   FractionBox["35", "2"], " ", 
   TemplateBox[{"star\[CapitalGamma]", 
     RowBox[{" ", 
       RowBox[{":", " "}]}], 
     RowBox[{
      "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8"}]},
    "Subsuperscript"], " ", 
   SubscriptBox[
    SuperscriptBox["e", 
     RowBox[{
     "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}]], 
    RowBox[{
    "\[Lambda]5", ",", "\[Lambda]6", ",", "\[Lambda]7", ",", "\[Lambda]8"}]], 
   " ", 
   SubscriptBox[
    SuperscriptBox["F", ""], 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
     "\[Lambda]4"}]]}]}]], "Output",
 CellChangeTimes->{3.8663062049483256`*^9, 3.8727037455566936`*^9},
 CellLabel->
  "Out[393]=",ExpressionUUID->"e8ebe08e-de1d-4245-829c-aa6a1d55b6d8"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["8-form calculations", "Subsection",
 CellChangeTimes->{{3.8619656509570036`*^9, 3.861965667615899*^9}, {
  3.8619934867784433`*^9, 3.8619934869529853`*^9}, {3.8619936960738916`*^9, 
  3.8619936963261185`*^9}, {3.8619940354859004`*^9, 3.8619940358442507`*^9}, {
  3.8620558618257246`*^9, 3.862055862079341*^9}, {3.862056176146425*^9, 
  3.8620561763083167`*^9}, {3.8620565646935225`*^9, 3.8620565649249086`*^9}, {
  3.862056973524822*^9, 
  3.8620569739131136`*^9}},ExpressionUUID->"3a766f52-a545-4265-8680-\
4b4e01ca6b5f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"indices", "=", 
   RowBox[{"Sequence", "@@", 
    RowBox[{"{", 
     RowBox[{
     "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
      ",", "a8"}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8620559040081806`*^9, 3.862055905716897*^9}, {
  3.8620561791997232`*^9, 3.862056179654908*^9}, {3.862056567788043*^9, 
  3.862056568142972*^9}, {3.862056976160201*^9, 3.8620569765029016`*^9}},
 CellLabel->
  "In[394]:=",ExpressionUUID->"bc312f8e-461e-43d7-b865-c4ee016ffbd1"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   OverscriptBox[
    SubscriptBox["\[Chi]", "+"], "_"], 
   SubscriptBox["\[Gamma]", 
    RowBox[{"(", "8", ")"}]], 
   SubscriptBox["\[Chi]", "+"]}], 
  TraditionalForm]],ExpressionUUID->"14a1a2c8-6b19-43e2-b3da-50fb15281c5e"]], \
"Subsubsection",
 CellChangeTimes->{{3.847280566332275*^9, 3.847280608212343*^9}, {
  3.8472809759485207`*^9, 3.8472809798120165`*^9}, {3.84728611853856*^9, 
  3.847286161085925*^9}, {3.8617092711033087`*^9, 3.861709287247534*^9}, {
  3.8617256537676096`*^9, 3.8617256564539437`*^9}, {3.8618834984587173`*^9, 
  3.8618835161940517`*^9}, {3.8619656706300287`*^9, 3.8619656743642354`*^9}, {
  3.8619932507602234`*^9, 3.8619932514009485`*^9}, {3.8619933219900365`*^9, 
  3.8619933327298794`*^9}, {3.8619934901186047`*^9, 3.8619934929099026`*^9}, {
  3.861993701834261*^9, 3.8619937053420963`*^9}, {3.8619940100964317`*^9, 
  3.8619940463363805`*^9}, {3.8619942985190783`*^9, 3.8619942994233537`*^9}, {
  3.86205586370271*^9, 3.8620558730190516`*^9}, {3.8620561832819653`*^9, 
  3.8620561834531984`*^9}, {3.862056571488951*^9, 3.8620565717222333`*^9}, {
  3.862056979188295*^9, 
  3.8620569794593906`*^9}},ExpressionUUID->"514aa1bd-1d49-420e-bf82-\
41067651f0c7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]pb$\[Gamma]8$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "//", "gProductToBL"}], "//", 
   "gSimplify"}]}]], "Input",
 CellChangeTimes->{
  3.8473810676999598`*^9, {3.861709291975355*^9, 3.86170929651845*^9}, {
   3.8617246945678377`*^9, 3.8617246960786905`*^9}, {3.8618835125219607`*^9, 
   3.8618835199601035`*^9}, {3.8618887495240574`*^9, 3.86188874965199*^9}, {
   3.861965812345563*^9, 3.8619658410996*^9}, {3.861993495189196*^9, 
   3.861993529589398*^9}, {3.8619937204132347`*^9, 3.8619937228859596`*^9}, {
   3.8619937604205613`*^9, 3.861993789142208*^9}, {3.8619939886940727`*^9, 
   3.8619939900830383`*^9}, {3.8619940547478905`*^9, 
   3.8619940577897453`*^9}, {3.8619942394940987`*^9, 3.861994250777307*^9}, {
   3.862055879627943*^9, 3.862055879752247*^9}, 3.8620559101128874`*^9, {
   3.8620564780176344`*^9, 3.862056478072983*^9}, {3.862056929782646*^9, 
   3.8620569301696844`*^9}, {3.862057038768469*^9, 3.862057038861744*^9}},
 CellLabel->
  "In[395]:=",ExpressionUUID->"f37d912e-b743-44f1-bee7-3f7e7d244e1a"],

Cell[BoxData[
 TemplateBox[{"star\[Zeta]", 
   RowBox[{" ", 
     RowBox[{":", " ", 
       RowBox[{
        "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", 
         "a7", ",", "a8"}]}]}], 
   RowBox[{}]},
  "Subsuperscript"]], "Output",
 CellChangeTimes->{
  3.847381068257331*^9, 3.861709297294901*^9, 3.861709523433937*^9, 
   3.86171077084962*^9, 3.86171138822259*^9, 3.861715499960189*^9, 
   3.8617246984013724`*^9, 3.861724970466397*^9, 3.8617250020854673`*^9, 
   3.8617256724923873`*^9, 3.861883520852895*^9, {3.86188875860522*^9, 
   3.8618888157462735`*^9}, 3.861896145839664*^9, 3.86196171912831*^9, 
   3.8619617907836275`*^9, 3.8619619174070115`*^9, 3.8619626769928937`*^9, 
   3.861964316803051*^9, 3.8619644706884017`*^9, 3.861964509138439*^9, 
   3.8619650341312475`*^9, 3.8619658188084784`*^9, 3.86196587016401*^9, {
   3.8619934996105385`*^9, 3.861993532171401*^9}, {3.8619937434555707`*^9, 
   3.861993795562792*^9}, 3.8619939971663723`*^9, 3.8619940917191906`*^9, {
   3.8619942428743954`*^9, 3.861994251668153*^9}, 3.8619944361724105`*^9, 
   3.8620558474931335`*^9, 3.8620559236220393`*^9, 3.862056192637466*^9, {
   3.862056434308676*^9, 3.862056440518654*^9}, 3.8620565242521963`*^9, 
   3.8620565800685754`*^9, {3.8620569135683312`*^9, 3.862056930840276*^9}, {
   3.8620570399612007`*^9, 3.862057044690942*^9}, 3.8727037459804363`*^9},
 CellLabel->
  "Out[395]=",ExpressionUUID->"1506dcb2-d435-45e0-846b-dfe6bf0f21df"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gDual", "[", 
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "]"}], "//", "gProductToBL"}], "//",
   "gSimplify"}]], "Input",
 CellChangeTimes->{{3.862045124690403*^9, 3.8620451278461065`*^9}, 
   3.8620452289068966`*^9, 3.862045266970857*^9, 3.8620453022007465`*^9, {
   3.862055912044032*^9, 3.862055930903021*^9}, {3.8620561979413652`*^9, 
   3.862056226388776*^9}},
 CellLabel->
  "In[396]:=",ExpressionUUID->"1f1973d3-34e9-43de-bd9f-bdec668f1424"],

Cell[BoxData[
 RowBox[{
  TemplateBox[{"\[Zeta]", 
    RowBox[{}], "\[Null]"},
   "Subsuperscript"], " ", 
  SubscriptBox[
   SuperscriptBox["\[Epsilon]", ""], 
   RowBox[{
   "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
    ",", "a8"}]]}]], "Output",
 CellChangeTimes->{
  3.8620451284764357`*^9, 3.862045230266697*^9, 3.862045268012575*^9, 
   3.8620453030523143`*^9, 3.862055932112652*^9, {3.8620561992953987`*^9, 
   3.8620562272738757`*^9}, {3.8620564365105147`*^9, 3.86205644218707*^9}, 
   3.8620569155747137`*^9, 3.862057046304793*^9, 3.8727037460770073`*^9},
 CellLabel->
  "Out[396]=",ExpressionUUID->"774cd073-38de-41f2-b81e-ed5bac9147a3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   OverscriptBox[
    SubscriptBox["\[Chi]", "-"], "_"], 
   SubscriptBox["\[Gamma]", 
    RowBox[{"(", "8", ")"}]], 
   SubscriptBox["\[Chi]", "+"]}], 
  TraditionalForm]],ExpressionUUID->"4fb74f89-146f-44f5-bf4c-93e4baa5da14"]], \
"Subsubsection",
 CellChangeTimes->{{3.847280566332275*^9, 3.847280608212343*^9}, {
   3.8472809759485207`*^9, 3.8472809798120165`*^9}, {3.84728611853856*^9, 
   3.847286161085925*^9}, {3.8617092711033087`*^9, 3.861709287247534*^9}, {
   3.8617256537676096`*^9, 3.8617256564539437`*^9}, {3.8618834984587173`*^9, 
   3.8618835161940517`*^9}, {3.8619656706300287`*^9, 
   3.8619656743642354`*^9}, {3.8619661662330217`*^9, 3.861966166498787*^9}, {
   3.8619932485035048`*^9, 3.8619932493526154`*^9}, {3.8619933890966115`*^9, 
   3.8619933933354816`*^9}, {3.8619935598093424`*^9, 
   3.8619935629830933`*^9}, {3.861993707453002*^9, 3.8619937088065147`*^9}, {
   3.8619940203149557`*^9, 3.8619940482524385`*^9}, 3.8619940934797945`*^9, {
   3.8619943070795455`*^9, 3.861994309402524*^9}, {3.8620558661491137`*^9, 
   3.8620558745520773`*^9}, {3.862056185407528*^9, 3.8620561854742785`*^9}, {
   3.862056573484762*^9, 3.862056573556204*^9}, {3.862056981260878*^9, 
   3.862056981357408*^9}},ExpressionUUID->"b49b43e7-4cc2-44da-86d7-\
b58635897784"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]mb$\[Gamma]8$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"lcc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "//", "gProductToBL"}], "//", 
   "gSimplify"}]}]], "Input",
 CellChangeTimes->{
  3.8473810676999598`*^9, {3.861709291975355*^9, 3.86170929651845*^9}, {
   3.8617246945678377`*^9, 3.8617246960786905`*^9}, {3.8618835125219607`*^9, 
   3.8618835199601035`*^9}, {3.8618887495240574`*^9, 3.86188874965199*^9}, {
   3.861965812345563*^9, 3.8619658410996*^9}, {3.861966170343226*^9, 
   3.861966174203744*^9}, {3.861993565126618*^9, 3.8619935766537905`*^9}, {
   3.861993724939724*^9, 3.8619937378253183`*^9}, {3.861993992029004*^9, 
   3.8619939924382625`*^9}, {3.8619940592862377`*^9, 3.861994084875816*^9}, {
   3.8619942563233056`*^9, 3.8619942737939053`*^9}, {3.862055882004157*^9, 
   3.8620558821167164`*^9}, 3.8620559142851744`*^9, {3.8620564741838217`*^9, 
   3.8620564959971237`*^9}, {3.8620569338548903`*^9, 3.862056933919196*^9}, {
   3.8620570367311296`*^9, 3.8620570368227377`*^9}},
 CellLabel->
  "In[397]:=",ExpressionUUID->"524ac870-200a-4a76-a262-9ecb94da7e76"],

Cell[BoxData[
 TemplateBox[{"starS", 
   RowBox[{" ", 
     RowBox[{":", " ", 
       RowBox[{
        "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", 
         "a7", ",", "a8"}]}]}], 
   RowBox[{}]},
  "Subsuperscript"]], "Output",
 CellChangeTimes->{
  3.847381068257331*^9, 3.861709297294901*^9, 3.861709523433937*^9, 
   3.86171077084962*^9, 3.86171138822259*^9, 3.861715499960189*^9, 
   3.8617246984013724`*^9, 3.861724970466397*^9, 3.8617250020854673`*^9, 
   3.8617256724923873`*^9, 3.861883520852895*^9, {3.86188875860522*^9, 
   3.8618888157462735`*^9}, 3.861896145839664*^9, 3.86196171912831*^9, 
   3.8619617907836275`*^9, 3.8619619174070115`*^9, 3.8619626769928937`*^9, 
   3.861964316803051*^9, 3.8619644706884017`*^9, 3.861964509138439*^9, 
   3.8619650341312475`*^9, 3.8619658188084784`*^9, 3.86196587016401*^9, 
   3.861966192449809*^9, {3.8619935694540615`*^9, 3.861993577015421*^9}, 
   3.8619937465687723`*^9, 3.861993794230262*^9, 3.861993999849618*^9, 
   3.861994095825033*^9, {3.8619942580132008`*^9, 3.8619942743180656`*^9}, 
   3.8619944391703396`*^9, 3.862055849654749*^9, 3.8620560423164115`*^9, {
   3.8620564639961853`*^9, 3.862056486252349*^9}, 3.862056934514715*^9, 
   3.862057050001768*^9, 3.872703746152798*^9},
 CellLabel->
  "Out[397]=",ExpressionUUID->"3d1a3ad5-74a5-427b-911e-90f3890a7609"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gDual", "[", 
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"lcc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "]"}], "//", "gProductToBL"}], "//",
   "gSimplify"}]], "Input",
 CellChangeTimes->{{3.862045124690403*^9, 3.8620451278461065`*^9}, 
   3.8620452289068966`*^9, 3.862045266970857*^9, 3.8620453022007465`*^9, {
   3.862055912044032*^9, 3.862055930903021*^9}, 3.862056040836728*^9, {
   3.8620564904699965`*^9, 3.8620564982930355`*^9}},
 CellLabel->
  "In[398]:=",ExpressionUUID->"8d6e70d9-74e6-4199-87c9-3b4a970884a0"],

Cell[BoxData[
 RowBox[{
  TemplateBox[{"S", 
    RowBox[{}], "\[Null]"},
   "Subsuperscript"], " ", 
  SubscriptBox[
   SuperscriptBox["\[Epsilon]", ""], 
   RowBox[{
   "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
    ",", "a8"}]]}]], "Output",
 CellChangeTimes->{
  3.8620451284764357`*^9, 3.862045230266697*^9, 3.862045268012575*^9, 
   3.8620453030523143`*^9, 3.862055932112652*^9, 3.862056043995714*^9, {
   3.862056465860881*^9, 3.8620564991636157`*^9}, 3.8620569366313734`*^9, 
   3.8620570514086213`*^9, 3.872703746228909*^9},
 CellLabel->
  "Out[398]=",ExpressionUUID->"0ef1fd42-99c0-4ab1-b5f8-737ace7de893"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   OverscriptBox[
    SubscriptBox["\[Chi]", "+"], "_"], 
   SubscriptBox["\[Gamma]", "9"], 
   SubscriptBox["\[Gamma]", 
    RowBox[{"(", "8", ")"}]], 
   SubscriptBox["\[Chi]", "+"]}], 
  TraditionalForm]],ExpressionUUID->"d01c7fef-fffb-4714-91a5-b5ff7b0e96af"]], \
"Subsubsection",
 CellChangeTimes->{{3.847280566332275*^9, 3.847280608212343*^9}, {
   3.8472809759485207`*^9, 3.8472809798120165`*^9}, {3.84728611853856*^9, 
   3.847286161085925*^9}, {3.8617092711033087`*^9, 3.861709287247534*^9}, {
   3.8617256537676096`*^9, 3.8617256564539437`*^9}, {3.8618834984587173`*^9, 
   3.8618835161940517`*^9}, {3.8619656706300287`*^9, 
   3.8619656743642354`*^9}, {3.8619661662330217`*^9, 3.861966166498787*^9}, {
   3.8619664637414513`*^9, 3.861966468024393*^9}, {3.861993275667643*^9, 
   3.861993305330001*^9}, {3.8619933970078783`*^9, 3.8619934046607723`*^9}, {
   3.8619936179416046`*^9, 3.8619936239364243`*^9}, {3.8619937108299646`*^9, 
   3.861993713794363*^9}, 3.8619937971760416`*^9, {3.861994022453992*^9, 
   3.86199405091738*^9}, {3.8619943035152073`*^9, 3.861994304756935*^9}, {
   3.862055868788147*^9, 3.86205587589841*^9}, {3.8620561874595895`*^9, 
   3.862056187542324*^9}, {3.8620565755292125`*^9, 3.862056575624507*^9}, {
   3.8620569837263565`*^9, 
   3.862056983877939*^9}},ExpressionUUID->"1d32753d-bb3d-4090-bc80-\
3cb705e54287"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]pb$\[Gamma]9$\[Gamma]8$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "//", "gProductToBL"}], "//", 
   "gSimplify"}]}]], "Input",
 CellChangeTimes->{
  3.8473810676999598`*^9, {3.861709291975355*^9, 3.86170929651845*^9}, {
   3.8617246945678377`*^9, 3.8617246960786905`*^9}, {3.8618835125219607`*^9, 
   3.8618835199601035`*^9}, {3.8618887495240574`*^9, 3.86188874965199*^9}, {
   3.861965812345563*^9, 3.8619658410996*^9}, {3.861966170343226*^9, 
   3.861966174203744*^9}, {3.861966479075513*^9, 3.8619665048323345`*^9}, {
   3.861993282542035*^9, 3.8619932839287376`*^9}, {3.8619936265141287`*^9, 
   3.8619936468129797`*^9}, {3.8619937270018697`*^9, 
   3.8619937395296183`*^9}, {3.8619938065716763`*^9, 3.861993833619412*^9}, {
   3.8619940643374434`*^9, 3.861994087629433*^9}, {3.8619943198401556`*^9, 
   3.8619943248425326`*^9}, {3.8620558853880434`*^9, 3.862055885530095*^9}, 
   3.862055916483597*^9, {3.8620564813654647`*^9, 3.8620564814409904`*^9}, {
   3.862056939198952*^9, 3.862056940903108*^9}, {3.8620570348772182`*^9, 
   3.86205703523321*^9}},
 CellLabel->
  "In[399]:=",ExpressionUUID->"fae46984-be5b-49e4-8245-a83b559249ca"],

Cell[BoxData[
 TemplateBox[{"star1", 
   RowBox[{" ", 
     RowBox[{":", " ", 
       RowBox[{
        "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", 
         "a7", ",", "a8"}]}]}], 
   RowBox[{}]},
  "Subsuperscript"]], "Output",
 CellChangeTimes->{
  3.847381068257331*^9, 3.861709297294901*^9, 3.861709523433937*^9, 
   3.86171077084962*^9, 3.86171138822259*^9, 3.861715499960189*^9, 
   3.8617246984013724`*^9, 3.861724970466397*^9, 3.8617250020854673`*^9, 
   3.8617256724923873`*^9, 3.861883520852895*^9, {3.86188875860522*^9, 
   3.8618888157462735`*^9}, 3.861896145839664*^9, 3.86196171912831*^9, 
   3.8619617907836275`*^9, 3.8619619174070115`*^9, 3.8619626769928937`*^9, 
   3.861964316803051*^9, 3.8619644706884017`*^9, 3.861964509138439*^9, 
   3.8619650341312475`*^9, 3.8619658188084784`*^9, 3.86196587016401*^9, 
   3.861966192449809*^9, 3.8619665060042667`*^9, 3.8619934098375907`*^9, {
   3.8619936306111097`*^9, 3.861993647386363*^9}, 3.861993749602641*^9, {
   3.8619938000220065`*^9, 3.8619938083875065`*^9}, 3.861994002751192*^9, 
   3.8619940993076496`*^9, {3.8619943171056128`*^9, 3.8619943255799847`*^9}, 
   3.8619944436791067`*^9, 3.8620558513172684`*^9, 3.862056081861494*^9, 
   3.8620565023864365`*^9, 3.8620569415707893`*^9, 3.8620570528409076`*^9, 
   3.872703746302728*^9},
 CellLabel->
  "Out[399]=",ExpressionUUID->"4d794962-abad-4265-bc81-429a3db650aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gDual", "[", 
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "]"}], "//", "gProductToBL"}], "//",
   "gSimplify"}]], "Input",
 CellChangeTimes->{{3.862045124690403*^9, 3.8620451278461065`*^9}, 
   3.8620452289068966`*^9, 3.862045266970857*^9, 3.8620453022007465`*^9, {
   3.862055912044032*^9, 3.862055930903021*^9}, 3.862056040836728*^9, 
   3.862056089338442*^9, 3.8620565013171387`*^9},
 CellLabel->
  "In[400]:=",ExpressionUUID->"a15b7ca2-4d94-43c3-ad03-2bc1361ed0e4"],

Cell[BoxData[
 RowBox[{
  TemplateBox[{"1", 
    RowBox[{}], "\[Null]"},
   "Subsuperscript"], " ", 
  SubscriptBox[
   SuperscriptBox["\[Epsilon]", ""], 
   RowBox[{
   "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
    ",", "a8"}]]}]], "Output",
 CellChangeTimes->{3.8620451284764357`*^9, 3.862045230266697*^9, 
  3.862045268012575*^9, 3.8620453030523143`*^9, 3.862055932112652*^9, 
  3.862056043995714*^9, 3.862056090059261*^9, 3.8620565041742783`*^9, 
  3.862056943501788*^9, 3.8620570541576843`*^9, 3.8727037463958373`*^9},
 CellLabel->
  "Out[400]=",ExpressionUUID->"e364c79e-7ee1-4376-bf8b-de2dfac58c4c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   OverscriptBox[
    SubscriptBox["\[Chi]", "-"], "_"], 
   SubscriptBox["\[Gamma]", "9"], 
   SubscriptBox["\[Gamma]", 
    RowBox[{"(", "8", ")"}]], 
   SubscriptBox["\[Chi]", "+"]}], 
  TraditionalForm]],ExpressionUUID->"e6c37f43-91bb-4b6f-9352-dfe25252a1c9"]], \
"Subsubsection",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQ/X/hqW9Sq944tpxm+wOiPaL+aUoDaa4/lVog+pH1
xTWyQPrZfqVNINrP77HVgqNvHM+8fm4Dop0m7LBaAaS3tvFZg+gLa/18vwLp
NaZt/iDaSPNKjuyxN44Xl3vnguhXJcdXgWiBb+fB9I+d38+D6CvHGy6A6NDY
0udaQDquX+s1iO5yWPANRBssDvwNpvsEJbWBtEuDHJgO/lorB6Ilzm8A0yuu
+riCaJEbEz1A9PQDHzLA6vcaZ4LoaVeulHsCadFlmypAdIbVmvkgujF6HZiW
+qx+AUQzbdcC0/PeqDF7AekHOlpgGgAQQqQR
  
  "],ExpressionUUID->"8f4db47d-92b1-4b3f-ba4a-0924502aa721"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]mb$\[Gamma]9$\[Gamma]8$\[Chi]p", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"lcc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "//", "gProductToBL"}], "//", 
   "gSimplify"}]}]], "Input",
 CellChangeTimes->{
  3.8473810676999598`*^9, {3.861709291975355*^9, 3.86170929651845*^9}, {
   3.8617246945678377`*^9, 3.8617246960786905`*^9}, {3.8618835125219607`*^9, 
   3.8618835199601035`*^9}, {3.8618887495240574`*^9, 3.86188874965199*^9}, {
   3.861965812345563*^9, 3.8619658410996*^9}, {3.861966170343226*^9, 
   3.861966174203744*^9}, {3.861966479075513*^9, 3.8619665048323345`*^9}, {
   3.861993282542035*^9, 3.8619932839287376`*^9}, {3.8619934365306463`*^9, 
   3.8619934620623765`*^9}, {3.861993682638756*^9, 3.8619936847903852`*^9}, {
   3.8619937338584623`*^9, 3.8619937418944654`*^9}, {3.861993835880294*^9, 
   3.8619939164193506`*^9}, {3.861993994681696*^9, 3.861993995288885*^9}, {
   3.861994066097036*^9, 3.861994090037755*^9}, {3.862055888064489*^9, 
   3.8620558881146364`*^9}, 3.862055918698943*^9, {3.8620564837962046`*^9, 
   3.862056483944748*^9}, {3.862056946099536*^9, 3.862056946541666*^9}, {
   3.8620570317705717`*^9, 3.8620570325458045`*^9}},
 CellLabel->
  "In[401]:=",ExpressionUUID->"019591e5-c60d-402d-9729-f618d6d7a367"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8619934626227417`*^9, 3.8619936854875393`*^9, 3.861993755643098*^9, 
   3.861993803598003*^9, {3.8619938371147785`*^9, 3.861993893088586*^9}, 
   3.861994006398528*^9, 3.8619941021451454`*^9, 3.861994447004354*^9, 
   3.86205585292719*^9, 3.8620561098773417`*^9, 3.862056514386879*^9, 
   3.8620569471503544`*^9, 3.8620570557992125`*^9, 3.8727037464662437`*^9},
 CellLabel->
  "Out[401]=",ExpressionUUID->"9d1bc47e-bd9a-413d-9a33-1e6fdad4f7f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gDual", "[", 
    RowBox[{"gTimes", "[", 
     RowBox[{
      RowBox[{"lcc", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", 
      RowBox[{"m", "[", "\[Gamma]5", "]"}], ",", 
      RowBox[{"y", "[", 
       RowBox[{"{", 
        RowBox[{"d", "[", "indices", "]"}], "}"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"\[Chi]p", ",", 
        RowBox[{"{", "}"}]}], "]"}]}], "]"}], "]"}], "//", "gProductToBL"}], "//",
   "gSimplify"}]], "Input",
 CellChangeTimes->{3.862056512932209*^9},
 CellLabel->
  "In[402]:=",ExpressionUUID->"b7d998a7-afbf-46c4-a5b6-87282b5f9bae"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8620565162138786`*^9, 3.86205694857026*^9, 
  3.862057057231827*^9, 3.8727037465468054`*^9},
 CellLabel->
  "Out[402]=",ExpressionUUID->"3a803225-a29a-4d6b-b5af-ec3b65ceb405"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
Evaluator->"Local 2",
WindowSize->{958, 980},
WindowMargins->{{-7, Automatic}, {Automatic, 0}},
TaggingRules->Association["TryRealOnly" -> False],
CellContext->Notebook,
Magnification:>0.9 Inherited,
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"69f80905-84ab-4bfe-8e75-d4acbbad61d6"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 410, 11, 144, "Title",ExpressionUUID->"bdebd289-f2b1-4f25-9151-1824356e9daf"],
Cell[CellGroupData[{
Cell[1015, 37, 175, 3, 60, "Section",ExpressionUUID->"d96c2917-a9ed-4925-aed8-4e8bca0572e0"],
Cell[CellGroupData[{
Cell[1215, 44, 449, 8, 63, "Subsubsection",ExpressionUUID->"11a66bf0-9d8e-4de9-a448-82000ba736c5"],
Cell[CellGroupData[{
Cell[1689, 56, 327, 7, 46, "Input",ExpressionUUID->"b0fc3b8c-4f39-48fe-bb77-c3f228091975"],
Cell[2019, 65, 524, 11, 44, "Message",ExpressionUUID->"9e1d9cbe-c120-491b-b87f-0c19e55a355b"],
Cell[2546, 78, 412, 9, 26, "Message",ExpressionUUID->"125b1c1c-23a8-4817-b517-b4d79245885f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[3007, 93, 584, 14, 42, "Subsubsection",ExpressionUUID->"e2d6a6e0-c3d8-4b0f-bd54-56b1ba6bff0a"],
Cell[3594, 109, 639, 15, 46, "Input",ExpressionUUID->"3da6fad9-8f78-48c8-b6fd-0f9712b67816"],
Cell[4236, 126, 322, 7, 46, "Input",ExpressionUUID->"db494c19-ddd1-4ef8-84e1-2b83a405dd26"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4595, 138, 230, 5, 40, "Subsubsection",ExpressionUUID->"cd996a86-d992-4db6-929b-da5add9b43a5"],
Cell[4828, 145, 2317, 59, 100, "Input",ExpressionUUID->"993fdae3-6c6e-4f00-a6b7-b867b129876b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7182, 209, 179, 3, 40, "Subsubsection",ExpressionUUID->"e8a27fdd-c143-474f-8c54-248b219800b7"],
Cell[7364, 214, 1501, 42, 118, "Input",ExpressionUUID->"df87cbc2-9986-4c70-b348-f09d5bc7f099"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[8914, 262, 395, 9, 49, "Section",ExpressionUUID->"4388d811-0d25-4216-8dcb-b7ef922ed593"],
Cell[CellGroupData[{
Cell[9334, 275, 199, 3, 40, "Subsubsection",ExpressionUUID->"3e1ccdf6-bc33-44ee-862a-68dd1fbea6a6"],
Cell[9536, 280, 7869, 237, 342, "Input",ExpressionUUID->"05886521-1550-4635-97e8-20555746334c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17442, 522, 263, 5, 40, "Subsubsection",ExpressionUUID->"a7024b90-265f-4866-8b27-051d9bf47075"],
Cell[17708, 529, 3427, 86, 334, "Input",ExpressionUUID->"a65fa25e-4fa8-4640-b48e-75bab0619611"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21172, 620, 259, 6, 40, "Subsubsection",ExpressionUUID->"f273ad7d-5205-4883-9b54-4c177c17ffdc"],
Cell[21434, 628, 7387, 207, 202, "Input",ExpressionUUID->"eb5b7657-5817-4f51-8f6b-aa9a2a9784c4"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[28870, 841, 215, 4, 48, "Section",ExpressionUUID->"f0dd52c5-36d7-4860-abc1-f0a38170edb1"],
Cell[CellGroupData[{
Cell[29110, 849, 211, 4, 40, "Subsubsection",ExpressionUUID->"76164a5f-0a88-4d1f-ba92-9e16accb8cab"],
Cell[29324, 855, 1798, 33, 64, "Input",ExpressionUUID->"40e7bdfe-e371-4ff0-b667-f98a32c0ee42"],
Cell[31125, 890, 1620, 31, 46, "Input",ExpressionUUID->"95546722-c6bb-4423-9566-fc278d0a3add"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32782, 926, 192, 3, 40, "Subsubsection",ExpressionUUID->"106333c2-3cd8-4cd0-ab0f-2cd430ba00d6"],
Cell[32977, 931, 305, 8, 28, "Input",ExpressionUUID->"6fe10329-3401-4595-8307-acb16b08b918"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[33331, 945, 285, 4, 48, "Section",ExpressionUUID->"676feec7-3267-4078-bd5d-85a977e0fcdb"],
Cell[CellGroupData[{
Cell[33641, 953, 379, 7, 40, "Subsubsection",ExpressionUUID->"6a289f25-8be3-4c92-a9f4-45d6277e0a87"],
Cell[34023, 962, 4616, 83, 694, "Input",ExpressionUUID->"bac6c5ab-4bf8-4022-b7b5-ac0c94cde4b4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38676, 1050, 160, 3, 40, "Subsubsection",ExpressionUUID->"c0f8e1a4-ac07-4af2-8de8-62387853f9b4"],
Cell[CellGroupData[{
Cell[38861, 1057, 334, 7, 27, "Input",ExpressionUUID->"05645551-5946-4b0e-bde1-5bae257fa7a1"],
Cell[CellGroupData[{
Cell[39220, 1068, 1118, 34, 37, "Print",ExpressionUUID->"9e7e501f-9061-4b3c-ba36-5924383313a0"],
Cell[40341, 1104, 506, 13, 37, "Print",ExpressionUUID->"036456b6-d58f-4415-8aa7-719ec959abce"],
Cell[40850, 1119, 1111, 34, 37, "Print",ExpressionUUID->"b0a85d4f-7fd9-4e6d-9245-49cd054eb452"],
Cell[41964, 1155, 275, 5, 21, "Print",ExpressionUUID->"ce9d50d4-6e7b-4127-8804-645514c980ba"],
Cell[42242, 1162, 1083, 32, 37, "Print",ExpressionUUID->"72fd2468-7132-40f6-9554-ab9e334b642c"],
Cell[43328, 1196, 541, 15, 24, "Print",ExpressionUUID->"9f061bda-a66b-4a48-b5ed-c945af38747a"],
Cell[43872, 1213, 934, 27, 37, "Print",ExpressionUUID->"7de3d8e0-5af4-42b9-a1f2-16e3178f8242"],
Cell[44809, 1242, 277, 5, 21, "Print",ExpressionUUID->"82cfbd48-eeff-48b2-9df4-82baaa42c856"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[45147, 1254, 162, 3, 40, "Subsubsection",ExpressionUUID->"2e8ac0d0-59e6-4b28-b550-cbb3c0a9b79e"],
Cell[CellGroupData[{
Cell[45334, 1261, 380, 7, 27, "Input",ExpressionUUID->"b0cb8d8f-c764-4eb3-879a-86d3bcd66788"],
Cell[CellGroupData[{
Cell[45739, 1272, 1325, 41, 37, "Print",ExpressionUUID->"ff6ecbb4-c3f0-4ce9-9fe0-9e60418a9129"],
Cell[47067, 1315, 1685, 50, 37, "Print",ExpressionUUID->"a9f20411-51b7-45e4-bffe-dc08b17506f7"],
Cell[48755, 1367, 1060, 32, 37, "Print",ExpressionUUID->"85c69dae-6839-4263-8f51-289d65968b71"],
Cell[49818, 1401, 275, 5, 21, "Print",ExpressionUUID->"8a530074-4c85-40a4-b91d-2bf4d7d9ef69"],
Cell[50096, 1408, 1535, 46, 37, "Print",ExpressionUUID->"130831bc-f564-4961-9d9f-6603eb24e97a"],
Cell[51634, 1456, 1492, 46, 37, "Print",ExpressionUUID->"6b9874a4-3684-4814-abd3-8024bf30aae4"],
Cell[53129, 1504, 277, 5, 21, "Print",ExpressionUUID->"b6c498e4-2a65-4e62-a8d7-f9a394d7c812"],
Cell[53409, 1511, 1235, 37, 37, "Print",ExpressionUUID->"d68b7ad7-eeb1-44c2-99b5-3a7b253e7d4f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[54705, 1555, 162, 3, 40, "Subsubsection",ExpressionUUID->"c5ead1fd-a504-4238-924e-59454c326d4c"],
Cell[CellGroupData[{
Cell[54892, 1562, 379, 7, 27, "Input",ExpressionUUID->"c367f98c-7608-4737-925f-8a6197128e15"],
Cell[CellGroupData[{
Cell[55296, 1573, 2382, 71, 37, "Print",ExpressionUUID->"d5c55245-e677-4bdd-a86f-90d76490daeb"],
Cell[57681, 1646, 1507, 45, 37, "Print",ExpressionUUID->"9d0825a8-af52-4755-9e91-c809bb8882f5"],
Cell[59191, 1693, 277, 5, 21, "Print",ExpressionUUID->"5580eff2-c952-41b8-9caf-73ccc10f59e3"],
Cell[59471, 1700, 1515, 45, 37, "Print",ExpressionUUID->"8d953b04-2d03-4241-9be5-8d8eae173382"],
Cell[60989, 1747, 2385, 71, 37, "Print",ExpressionUUID->"23c56aa5-ff28-47b6-b1e3-9f418d8adc08"],
Cell[63377, 1820, 1478, 44, 37, "Print",ExpressionUUID->"a5586e7d-00b2-4770-9433-00ced83ae49e"],
Cell[64858, 1866, 277, 5, 21, "Print",ExpressionUUID->"8060a7a9-5224-462d-8817-eca2a3ce3683"],
Cell[65138, 1873, 1490, 44, 37, "Print",ExpressionUUID->"b0b197f4-7bdf-4672-a638-3074194914ff"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[66689, 1924, 162, 3, 40, "Subsubsection",ExpressionUUID->"52275c8b-e398-4c01-ac9f-951a283b0743"],
Cell[CellGroupData[{
Cell[66876, 1931, 385, 7, 27, "Input",ExpressionUUID->"c983c222-f7a4-4875-aeb5-66153b57412a"],
Cell[CellGroupData[{
Cell[67286, 1942, 2153, 62, 37, "Print",ExpressionUUID->"fc1de2ce-4bbb-47b1-8717-9924972a4807"],
Cell[69442, 2006, 2494, 74, 57, "Print",ExpressionUUID->"0bae5539-333c-4514-baa6-4470197d44d3"],
Cell[71939, 2082, 277, 5, 21, "Print",ExpressionUUID->"0934e2e8-b2f6-483f-afb7-dd4279cd40b4"],
Cell[72219, 2089, 2517, 74, 37, "Print",ExpressionUUID->"d83a1903-a269-42b0-a415-608162600b00"],
Cell[74739, 2165, 2283, 67, 37, "Print",ExpressionUUID->"5483037d-5186-44de-84ea-ed206cd78127"],
Cell[77025, 2234, 2419, 71, 37, "Print",ExpressionUUID->"91155b9e-699f-4fe7-9883-2aff6b299571"],
Cell[79447, 2307, 2296, 67, 37, "Print",ExpressionUUID->"9da4f6a7-a4d3-4a09-a00b-2454751f1dc2"],
Cell[81746, 2376, 275, 5, 21, "Print",ExpressionUUID->"3bc60fbe-f01b-412b-a41d-840345803d30"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[82082, 2388, 160, 3, 40, "Subsubsection",ExpressionUUID->"3e8ae8b6-d5a5-4282-9bef-ff090384cb75"],
Cell[CellGroupData[{
Cell[82267, 2395, 382, 7, 27, "Input",ExpressionUUID->"442bb90e-f426-4b41-b7e8-72ad49cbbe38"],
Cell[CellGroupData[{
Cell[82674, 2406, 3249, 100, 70, "Print",ExpressionUUID->"cdf40b60-8a10-4d57-b372-8f6e2235f74e"],
Cell[85926, 2508, 2361, 69, 37, "Print",ExpressionUUID->"3c541b87-fbe9-48d2-9d29-06f579457a5e"],
Cell[88290, 2579, 2841, 85, 57, "Print",ExpressionUUID->"57e393da-24a9-4495-a625-1c90e94c493c"],
Cell[91134, 2666, 275, 5, 21, "Print",ExpressionUUID->"1ecb1fe0-66a1-4f82-9d39-7815890dd145"],
Cell[91412, 2673, 3259, 100, 70, "Print",ExpressionUUID->"ff235044-6bc4-49be-a39c-ce8e3d76cf6f"],
Cell[94674, 2775, 2336, 68, 37, "Print",ExpressionUUID->"c62c3c54-7e20-47e5-834b-88276273bdbb"],
Cell[97013, 2845, 2638, 80, 57, "Print",ExpressionUUID->"1337360c-daa8-4f5d-a6b5-0fbb118806b2"],
Cell[99654, 2927, 275, 5, 21, "Print",ExpressionUUID->"1e51b351-3006-4874-afe9-b7d405b711f1"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[99990, 2939, 160, 3, 40, "Subsubsection",ExpressionUUID->"5b4dd124-22fb-4970-9dcb-29525fd4505c"],
Cell[CellGroupData[{
Cell[100175, 2946, 388, 7, 27, "Input",ExpressionUUID->"9ed96046-bcea-480b-96c4-4cd81a97f115"],
Cell[CellGroupData[{
Cell[100588, 2957, 2331, 71, 37, "Print",ExpressionUUID->"eb577875-aed2-411a-915e-6ffebb9e7f41"],
Cell[102922, 3030, 3028, 87, 57, "Print",ExpressionUUID->"819f23eb-a217-45ba-b837-f18b023c07ba"],
Cell[105953, 3119, 2345, 71, 37, "Print",ExpressionUUID->"05758b01-c23f-43f6-b597-be0c3ad4f1c7"],
Cell[108301, 3192, 271, 5, 21, "Print",ExpressionUUID->"2657e1e2-4f42-4afb-b50e-323777307e30"],
Cell[108575, 3199, 2508, 74, 70, "Print",ExpressionUUID->"28bfb7f4-fbdc-455d-b868-51a66b7e70e6"],
Cell[111086, 3275, 2862, 85, 57, "Print",ExpressionUUID->"6f5ebaef-2c2d-440b-bfcc-2591af6e2d15"],
Cell[113951, 3362, 271, 5, 21, "Print",ExpressionUUID->"27d56d5e-11c1-44d1-b7f3-149024f4965c"],
Cell[114225, 3369, 2886, 85, 57, "Print",ExpressionUUID->"cb22b403-e600-4c3c-9b65-f6fdf884fe08"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[117172, 3461, 162, 3, 40, "Subsubsection",ExpressionUUID->"eb4166b2-982b-4e8a-869c-a61aec86001c"],
Cell[CellGroupData[{
Cell[117359, 3468, 381, 7, 27, "Input",ExpressionUUID->"e1eee03e-77a4-455e-b6af-80f1b3efb2d1"],
Cell[CellGroupData[{
Cell[117765, 3479, 3107, 89, 57, "Print",ExpressionUUID->"6ddc1ee4-0263-49b7-b7b3-3c099263f04a"],
Cell[120875, 3570, 2677, 77, 70, "Print",ExpressionUUID->"d2fb5f2d-6538-4867-b1d4-d8a17edba78b"],
Cell[123555, 3649, 273, 5, 21, "Print",ExpressionUUID->"a338d399-a3f5-4aaa-8f0b-5e36b2998fd1"],
Cell[123831, 3656, 2682, 77, 70, "Print",ExpressionUUID->"7a6b6188-7f93-49a8-8789-3556c9ead086"],
Cell[126516, 3735, 3144, 90, 57, "Print",ExpressionUUID->"5f9c0945-d073-4959-a84b-d99b44becb8a"],
Cell[129663, 3827, 2622, 75, 57, "Print",ExpressionUUID->"214d9029-2d05-412f-b11d-3031d6fa1c1c"],
Cell[132288, 3904, 273, 5, 21, "Print",ExpressionUUID->"5eea5b2e-87bb-4259-95be-bfb34b6ab934"],
Cell[132564, 3911, 1971, 55, 37, "Print",ExpressionUUID->"955866b6-59c6-449f-970e-7435f8bbc9a1"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[134596, 3973, 162, 3, 40, "Subsubsection",ExpressionUUID->"edde1396-1999-4bf5-8bbc-e213e65e2d18"],
Cell[CellGroupData[{
Cell[134783, 3980, 385, 7, 27, "Input",ExpressionUUID->"97d0884c-9781-4539-adea-9ca590038455"],
Cell[CellGroupData[{
Cell[135193, 3991, 2739, 76, 70, "Print",ExpressionUUID->"1641e635-b71b-4289-a2f2-c1029abfbcd9"],
Cell[137935, 4069, 2677, 74, 57, "Print",ExpressionUUID->"e16ba19d-a912-4139-bc6c-6c7844460e5d"],
Cell[140615, 4145, 271, 5, 21, "Print",ExpressionUUID->"d00074b2-c71e-4b7b-9a57-b21a985df16a"],
Cell[140889, 4152, 2073, 57, 37, "Print",ExpressionUUID->"876dce39-c548-4434-b7a0-c9f9c519bc67"],
Cell[142965, 4211, 2804, 79, 70, "Print",ExpressionUUID->"2b5b6d08-8652-4f1c-b861-0ece4a147097"],
Cell[145772, 4292, 2639, 72, 57, "Print",ExpressionUUID->"c1654b71-2fd1-4e79-b2fb-f894cb62dde8"],
Cell[148414, 4366, 2163, 61, 37, "Print",ExpressionUUID->"d2c422f8-6003-49f2-954e-4dddeae461a6"],
Cell[150580, 4429, 273, 5, 21, "Print",ExpressionUUID->"a7dd58ae-56f2-49d8-b0b4-799a350b5a67"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[150926, 4442, 192, 3, 48, "Section",ExpressionUUID->"86394d8f-43bc-498d-808b-d8d986beb9e7"],
Cell[CellGroupData[{
Cell[151143, 4449, 298, 7, 40, "Subsubsection",ExpressionUUID->"678a8ff1-2c7c-435b-86b3-383646b2a259"],
Cell[151444, 4458, 9429, 239, 550, "Input",ExpressionUUID->"7dba7f6b-75ed-4a72-8ebc-945aa7a35062"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160910, 4702, 162, 3, 40, "Subsubsection",ExpressionUUID->"c792c468-9567-447e-9622-35144e8f09bc"],
Cell[CellGroupData[{
Cell[161097, 4709, 358, 8, 28, "Input",ExpressionUUID->"559ee67d-87b4-42d0-85ca-dddb6e6a69a4"],
Cell[CellGroupData[{
Cell[161480, 4721, 966, 31, 37, "Echo",ExpressionUUID->"38277486-60a4-4163-80eb-fa01737cb328"],
Cell[162449, 4754, 361, 11, 37, "Echo",ExpressionUUID->"736c61fd-ca4c-4539-89d4-5b4a63a8e048"],
Cell[162813, 4767, 966, 32, 37, "Echo",ExpressionUUID->"cd3a9c72-284e-4978-8fb6-ad462ec47968"],
Cell[163782, 4801, 346, 11, 37, "Echo",ExpressionUUID->"db39651e-05d9-4af0-a314-35b393fea900"],
Cell[164131, 4814, 934, 30, 37, "Echo",ExpressionUUID->"11e206a0-111f-47aa-b544-5a34feeddc0a"],
Cell[165068, 4846, 392, 13, 25, "Echo",ExpressionUUID->"2c6c76ee-d498-47e9-98f1-cd1d9d9f29ef"],
Cell[165463, 4861, 935, 30, 37, "Echo",ExpressionUUID->"a7c95746-c584-4824-af90-061932c1ca8e"],
Cell[166401, 4893, 381, 13, 25, "Echo",ExpressionUUID->"e8bda9c1-1384-4f53-bb83-2e1e02b2d5c2"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[166843, 4913, 215, 4, 40, "Subsubsection",ExpressionUUID->"6affe792-e561-49a6-9302-56b9b99d24ae"],
Cell[CellGroupData[{
Cell[167083, 4921, 355, 8, 28, "Input",ExpressionUUID->"8083c0c3-0efb-492b-8468-2073bf02e97b"],
Cell[CellGroupData[{
Cell[167463, 4933, 1179, 39, 37, "Echo",ExpressionUUID->"09a3c402-2798-4fe9-9ea9-9fdac2beaaba"],
Cell[168645, 4974, 1540, 48, 37, "Echo",ExpressionUUID->"274a662d-826c-441f-a241-b71d9a259040"],
Cell[170188, 5024, 1184, 39, 37, "Echo",ExpressionUUID->"34e84190-3283-4a90-9184-349a838fc05b"],
Cell[171375, 5065, 1469, 48, 37, "Echo",ExpressionUUID->"acd70608-6d8f-4cb7-be5a-41af83db67c8"],
Cell[172847, 5115, 1386, 44, 37, "Echo",ExpressionUUID->"726ffaa2-bb15-4531-a59a-98605f50788e"],
Cell[174236, 5161, 1345, 44, 37, "Echo",ExpressionUUID->"7e2becca-ea5a-434c-8d5f-4c777952fa86"],
Cell[175584, 5207, 1327, 44, 37, "Echo",ExpressionUUID->"09fc8c65-9da6-42a5-b6cb-817f11d7dcad"],
Cell[176914, 5253, 1347, 44, 37, "Echo",ExpressionUUID->"5caaab90-f7bc-477d-88d5-d2faf41ab97a"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[178322, 5304, 314, 5, 40, "Subsubsection",ExpressionUUID->"318008f2-b64a-41e8-96ed-340c7549c20d"],
Cell[CellGroupData[{
Cell[178661, 5313, 406, 9, 28, "Input",ExpressionUUID->"6a15a735-ae58-4040-86f0-4d1fb0be06eb"],
Cell[CellGroupData[{
Cell[179092, 5326, 2233, 69, 37, "Echo",ExpressionUUID->"4d125147-fe72-44f8-8aca-1b3d1aa30edf"],
Cell[181328, 5397, 1360, 43, 37, "Echo",ExpressionUUID->"4f79ae8a-f6be-40b4-847d-1d100fe5cbe0"],
Cell[182691, 5442, 2139, 69, 37, "Echo",ExpressionUUID->"e2ec84a9-89b0-4c29-9928-a4aab1a8c5d5"],
Cell[184833, 5513, 1368, 43, 37, "Echo",ExpressionUUID->"40d426eb-36a9-4726-b4f4-a4d51ee342e5"],
Cell[186204, 5558, 2238, 69, 37, "Echo",ExpressionUUID->"66eef44c-d787-435a-a845-4e9eb0903152"],
Cell[188445, 5629, 1335, 42, 37, "Echo",ExpressionUUID->"87fce91f-ad2d-466f-932f-4b85df120202"],
Cell[189783, 5673, 2149, 69, 37, "Echo",ExpressionUUID->"31f4e174-55b6-4a25-9cc8-b3a97ae0b9a3"],
Cell[191935, 5744, 1343, 42, 37, "Echo",ExpressionUUID->"416b9e88-3e86-4004-8f10-c421a41b13da"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[193339, 5793, 365, 6, 40, "Subsubsection",ExpressionUUID->"3b421ea3-fc9b-42ec-931f-08b166fce578"],
Cell[CellGroupData[{
Cell[193729, 5803, 357, 8, 28, "Input",ExpressionUUID->"2b7f858d-8a6b-4f12-a230-08c080706b64"],
Cell[CellGroupData[{
Cell[194111, 5815, 2006, 60, 37, "Echo",ExpressionUUID->"9d849e0f-13a7-49bf-8050-195dc0be65ce"],
Cell[196120, 5877, 2349, 72, 57, "Echo",ExpressionUUID->"91e4865c-a53e-4c8e-8440-d88dec87ec92"],
Cell[198472, 5951, 1935, 60, 37, "Echo",ExpressionUUID->"4b451bec-a09a-4971-8ffe-cb2d48532f35"],
Cell[200410, 6013, 2370, 72, 37, "Echo",ExpressionUUID->"b8c85306-4ee1-4bfc-8f01-8a8435ed361c"],
Cell[202783, 6087, 2134, 65, 37, "Echo",ExpressionUUID->"6735ce54-d3b9-4394-99be-13f6c9816bd3"],
Cell[204920, 6154, 2272, 69, 37, "Echo",ExpressionUUID->"189529b0-0508-463c-83d3-e2100879dd31"],
Cell[207195, 6225, 2149, 65, 37, "Echo",ExpressionUUID->"980c480f-1af8-45a6-97b6-8f08e2952be8"],
Cell[209347, 6292, 2173, 69, 37, "Echo",ExpressionUUID->"0a8d1d98-9426-40a6-b0c0-b6021ca872fb"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[211581, 6368, 367, 6, 40, "Subsubsection",ExpressionUUID->"9166b4e8-2d16-4060-9af7-1584f510e5ba"],
Cell[CellGroupData[{
Cell[211973, 6378, 351, 8, 28, "Input",ExpressionUUID->"c2d1d137-232a-4cf7-a5a4-263c11e33101"],
Cell[CellGroupData[{
Cell[212349, 6390, 3102, 98, 70, "Echo",ExpressionUUID->"05940457-74f6-488a-baf1-c02bfa3eeded"],
Cell[215454, 6490, 2216, 67, 37, "Echo",ExpressionUUID->"6cfd8584-d69d-4344-8df2-5325d06b8682"],
Cell[217673, 6559, 3120, 98, 70, "Echo",ExpressionUUID->"bb273cfc-7a99-43a3-9efa-0b9026864a15"],
Cell[220796, 6659, 2127, 67, 37, "Echo",ExpressionUUID->"c2eeffb3-17fa-484c-883e-67a1ba812ed0"],
Cell[222926, 6728, 3110, 98, 70, "Echo",ExpressionUUID->"413c02cf-e333-4d08-97c5-54ee2936cd59"],
Cell[226039, 6828, 2189, 66, 37, "Echo",ExpressionUUID->"e6cd779f-e892-4932-ba8b-547f3fe51f10"],
Cell[228231, 6896, 3122, 98, 70, "Echo",ExpressionUUID->"2fe1f447-f151-493c-8435-9e933d84ef2f"],
Cell[231356, 6996, 2098, 66, 37, "Echo",ExpressionUUID->"c047b1c4-2797-45ff-95d7-d67b6cbf67da"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[233515, 7069, 365, 6, 40, "Subsubsection",ExpressionUUID->"266919dc-a690-4ec5-aa2c-c8bc3e1b4239"],
Cell[CellGroupData[{
Cell[233905, 7079, 355, 8, 28, "Input",ExpressionUUID->"12901dfe-31f9-4e40-8fd5-0ffcf90f18e3"],
Cell[CellGroupData[{
Cell[234285, 7091, 2192, 69, 37, "Echo",ExpressionUUID->"988475ae-638d-434b-98f5-d9696af6e7e3"],
Cell[236480, 7162, 2885, 85, 57, "Echo",ExpressionUUID->"2b4f7bdd-1953-4d59-9472-bc54694a1601"],
Cell[239368, 7249, 2204, 69, 37, "Echo",ExpressionUUID->"ff3c61eb-a3bc-4f24-89c7-533acd567f13"],
Cell[241575, 7320, 2776, 85, 57, "Echo",ExpressionUUID->"4aa9831c-f11a-4253-8297-48b8bd45309b"],
Cell[244354, 7407, 2365, 72, 70, "Echo",ExpressionUUID->"a1cc212b-3e54-4e43-8ba2-78022421f073"],
Cell[246722, 7481, 2721, 83, 57, "Echo",ExpressionUUID->"6a93a34e-5eba-42b1-aeba-9dbe03048924"],
Cell[249446, 7566, 2279, 72, 37, "Echo",ExpressionUUID->"79f4fa61-7c24-4d19-b450-1915e4257bf6"],
Cell[251728, 7640, 2743, 83, 57, "Echo",ExpressionUUID->"c6f9b357-df48-4438-95df-27ea77f795a0"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[254532, 7730, 365, 6, 40, "Subsubsection",ExpressionUUID->"150228e6-368a-4f98-9081-837b723641b0"],
Cell[CellGroupData[{
Cell[254922, 7740, 406, 9, 28, "Input",ExpressionUUID->"8bdc1505-ccdf-47ed-ae33-5a83728aecbd"],
Cell[CellGroupData[{
Cell[255353, 7753, 2962, 87, 57, "Echo",ExpressionUUID->"28efa79e-47a4-40a2-b23f-19e69b3ea364"],
Cell[258318, 7842, 2532, 75, 70, "Echo",ExpressionUUID->"71862ecd-da34-46ed-b47e-4c6a384141fd"],
Cell[260853, 7919, 2861, 87, 57, "Echo",ExpressionUUID->"91e0fa6f-6da8-419e-b847-a59a940625b2"],
Cell[263717, 8008, 2535, 75, 70, "Echo",ExpressionUUID->"1ec8c5cd-ed70-49f9-9762-6bb696601d8e"],
Cell[266255, 8085, 2999, 88, 57, "Echo",ExpressionUUID->"0bd6e143-4600-4702-b157-5d9f15ffa90f"],
Cell[269257, 8175, 2479, 73, 57, "Echo",ExpressionUUID->"f9cbfc9c-1107-4697-906e-c187c15223e5"],
Cell[271739, 8250, 2893, 88, 57, "Echo",ExpressionUUID->"492b7b4a-4d37-4079-8eeb-517b5fdc449a"],
Cell[274635, 8340, 2481, 72, 57, "Echo",ExpressionUUID->"1943c884-1999-44ee-bdcb-875155fa516d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[277177, 8419, 367, 6, 40, "Subsubsection",ExpressionUUID->"c9e2a1da-b8ed-4b9c-ae93-482e6c081e42"],
Cell[CellGroupData[{
Cell[277569, 8429, 431, 9, 28, "Input",ExpressionUUID->"388d6012-82a0-4b0d-b292-b85e15bb913c"],
Cell[CellGroupData[{
Cell[278025, 8442, 2596, 74, 70, "Echo",ExpressionUUID->"c941005f-7230-42b7-8cc4-d78c8a585011"],
Cell[280624, 8518, 2536, 72, 57, "Echo",ExpressionUUID->"67bec75f-a779-4995-af9b-b9b9de395f25"],
Cell[283163, 8592, 2513, 74, 70, "Echo",ExpressionUUID->"bf5379c7-7038-4da1-b0de-c91af7662818"],
Cell[285679, 8668, 2535, 72, 57, "Echo",ExpressionUUID->"b0812a0a-8909-4ac9-ab24-e38cd501932e"],
Cell[288217, 8742, 2663, 77, 70, "Echo",ExpressionUUID->"aaebce79-2d74-4623-84a5-27b0a6d0c41f"],
Cell[290883, 8821, 2491, 69, 57, "Echo",ExpressionUUID->"b2adeb9c-5b3f-4a91-b8f2-1eb452d1269b"],
Cell[293377, 8892, 2660, 77, 70, "Echo",ExpressionUUID->"bceed9f9-7243-4c69-b6ea-b356c94cee5d"],
Cell[296040, 8971, 2408, 70, 57, "Echo",ExpressionUUID->"d8d4c5ef-8c61-437e-81c6-61b5cf7cbdd7"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[298509, 9048, 460, 6, 40, "Subsubsection",ExpressionUUID->"c6bb9842-132f-4c42-877d-611d71102e45"],
Cell[CellGroupData[{
Cell[298994, 9058, 341, 7, 46, "Input",ExpressionUUID->"6cdc9519-f7ab-4cd3-af91-f56ed142c49a"],
Cell[299338, 9067, 160, 3, 31, "Output",ExpressionUUID->"292313a5-4f0d-43c2-ba4c-0cfa5ac034fb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[299547, 9076, 239, 4, 40, "Subsubsection",ExpressionUUID->"161d9b2a-84e0-484b-bb2b-602737ac72de"],
Cell[299789, 9082, 518, 12, 28, "Input",ExpressionUUID->"105378c3-7d80-499f-bf27-35456473c956"],
Cell[300310, 9096, 335, 8, 28, "Input",ExpressionUUID->"253bdd3c-7c7d-485f-8bc6-94fb9e5dcc0a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[300694, 9110, 285, 4, 48, "Section",ExpressionUUID->"f6e9ae4f-f626-41e2-bcee-0f605a4e823e"],
Cell[CellGroupData[{
Cell[301004, 9118, 171, 3, 48, "Subsection",ExpressionUUID->"0537b4c6-873a-4518-a7fd-6b6f5ec1e4aa"],
Cell[CellGroupData[{
Cell[301200, 9125, 780, 18, 40, "Subsubsection",ExpressionUUID->"f444ecf8-0cbf-4eea-abec-c7ac6ab1bc60"],
Cell[CellGroupData[{
Cell[302005, 9147, 704, 17, 28, "Input",ExpressionUUID->"a3e04841-cf05-4b55-90fd-99927002702b"],
Cell[302712, 9166, 840, 14, 33, "Output",ExpressionUUID->"1acf229a-a823-498f-a6d5-3af49e98f1ef"]
}, Open  ]],
Cell[303567, 9183, 613, 15, 32, "Text",ExpressionUUID->"e3cd1e2d-db41-46b0-b4b7-2afc0e7b6cb7"],
Cell[CellGroupData[{
Cell[304205, 9202, 1535, 33, 28, "Input",ExpressionUUID->"47ff2eb6-cc6b-4489-8455-84d2b0a306f3"],
Cell[305743, 9237, 1640, 22, 31, "Output",ExpressionUUID->"25ee3f6c-d402-40f7-b742-ecbf4f43381a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[307432, 9265, 884, 19, 40, "Subsubsection",ExpressionUUID->"1a81f784-6218-4fb0-b736-196df6408fa2"],
Cell[CellGroupData[{
Cell[308341, 9288, 862, 20, 28, "Input",ExpressionUUID->"39d444d1-0364-479f-85d6-4fef2f35bfd5"],
Cell[309206, 9310, 770, 13, 33, "Output",ExpressionUUID->"676b032b-42ce-4d20-8859-ac7e1cf27823"]
}, Open  ]],
Cell[309991, 9326, 732, 19, 34, "Text",ExpressionUUID->"dc5348dc-204a-4420-be95-898540044b8c"],
Cell[CellGroupData[{
Cell[310748, 9349, 1606, 34, 28, "Input",ExpressionUUID->"89beaae1-d99d-4cfb-b780-1e451d7ab96d"],
Cell[312357, 9385, 1563, 21, 31, "Output",ExpressionUUID->"b2e128a6-9f8e-4d9b-b185-4ed3230278f7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[313969, 9412, 886, 18, 40, "Subsubsection",ExpressionUUID->"5933bbb7-0008-4639-a5f2-eaf717af504e"],
Cell[CellGroupData[{
Cell[314880, 9434, 970, 23, 28, "Input",ExpressionUUID->"b34ad37f-0089-405b-bb8f-628e3f3d9b0c"],
Cell[315853, 9459, 783, 13, 33, "Output",ExpressionUUID->"59834079-6f5c-45bb-a0ad-c8e32cf39876"]
}, Open  ]],
Cell[316651, 9475, 644, 16, 32, "Text",ExpressionUUID->"7d14855d-477a-4fca-a9b6-a2d50a75be6b"],
Cell[CellGroupData[{
Cell[317320, 9495, 1626, 34, 28, "Input",ExpressionUUID->"8d9f5091-3331-47b3-9df2-94b823160082"],
Cell[318949, 9531, 2655, 53, 47, "Output",ExpressionUUID->"8d345c09-c07f-47ea-8bf8-263391257207"]
}, Open  ]],
Cell[321619, 9587, 275, 6, 31, "Text",ExpressionUUID->"ca830327-13fe-4015-b846-a769ea98f2d7"],
Cell[CellGroupData[{
Cell[321919, 9597, 555, 14, 28, "Input",ExpressionUUID->"5b8146ee-4ee2-4606-8597-5b4d277de3a9"],
Cell[322477, 9613, 1028, 32, 34, "Output",ExpressionUUID->"0efbd7b2-e0a2-4c3a-b66c-3e245b434d83"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[323554, 9651, 979, 19, 40, "Subsubsection",ExpressionUUID->"87773c90-1dc2-421e-9692-689c92830150"],
Cell[CellGroupData[{
Cell[324558, 9674, 1171, 26, 28, "Input",ExpressionUUID->"cef9ac41-608f-4131-8054-eab8d2134965"],
Cell[325732, 9702, 802, 15, 33, "Output",ExpressionUUID->"8db1ca06-e8a8-420b-ab4e-a45f24686369"]
}, Open  ]],
Cell[CellGroupData[{
Cell[326571, 9722, 1753, 36, 28, "Input",ExpressionUUID->"edbdafae-9d7b-4923-a05f-1b9772946a8e"],
Cell[328327, 9760, 2683, 56, 47, "Output",ExpressionUUID->"a01b82e4-f92b-48ff-9d60-7beb5522d63e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[331047, 9821, 420, 11, 28, "Input",ExpressionUUID->"e614b828-4d6f-455a-9fec-0f38dbdc30c0"],
Cell[331470, 9834, 745, 23, 34, "Output",ExpressionUUID->"6323daf5-e3c7-4312-ab97-9f9e99c50353"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[332276, 9864, 169, 3, 48, "Subsection",ExpressionUUID->"08fce268-a2f1-4b67-bce4-041ca0a64938"],
Cell[CellGroupData[{
Cell[332470, 9871, 861, 18, 43, "Subsubsection",ExpressionUUID->"7e1860f4-ebf6-4bd8-87b7-95d4d2fe1fb5"],
Cell[CellGroupData[{
Cell[333356, 9893, 871, 22, 28, "Input",ExpressionUUID->"2e16d5bf-d3e1-4256-8e80-71bd1a2eb7dc"],
Cell[334230, 9917, 912, 18, 33, "Output",ExpressionUUID->"ff59b1d3-e90d-4a0b-9b94-ec778fbbea57"]
}, Open  ]],
Cell[CellGroupData[{
Cell[335179, 9940, 1851, 40, 28, "Input",ExpressionUUID->"0faae859-1ccb-4290-8ea7-78cb5705301e"],
Cell[337033, 9982, 3005, 64, 47, "Output",ExpressionUUID->"1f6c6ca5-f658-41b9-8dc6-fd085796edf9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[340075, 10051, 573, 14, 43, "Input",ExpressionUUID->"026ef6c4-74be-4db9-b295-776d6fdf19dd"],
Cell[340651, 10067, 748, 19, 34, "Output",ExpressionUUID->"cf5e0dbe-efff-46ce-8b9b-049ada1405a8"]
}, Open  ]],
Cell[341414, 10089, 246, 6, 31, "Text",ExpressionUUID->"4ac88cd8-e5ed-4014-9b61-5aa78efaefd6"],
Cell[CellGroupData[{
Cell[341685, 10099, 1076, 30, 46, "Input",ExpressionUUID->"6c487a63-cbd0-484a-b9b0-6c4f94a61af6"],
Cell[342764, 10131, 1032, 30, 47, "Output",ExpressionUUID->"a2e2ce6d-7940-4ea4-9c8e-3c8acb005fa5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[343845, 10167, 912, 19, 43, "Subsubsection",ExpressionUUID->"9e19f168-aef8-42d3-a04f-6263254ff0c6"],
Cell[CellGroupData[{
Cell[344782, 10190, 922, 23, 28, "Input",ExpressionUUID->"34b6f4da-d859-457b-9514-ddbaa0cdeb84"],
Cell[345707, 10215, 909, 18, 33, "Output",ExpressionUUID->"e9bd8934-93c3-429f-af55-8c49264d7000"]
}, Open  ]],
Cell[CellGroupData[{
Cell[346653, 10238, 1900, 40, 28, "Input",ExpressionUUID->"219a9537-4cf3-46c0-8e2f-a173d5369c84"],
Cell[348556, 10280, 3064, 66, 47, "Output",ExpressionUUID->"ac4a9eeb-4138-4762-8f09-dba793ef4db3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[351657, 10351, 629, 15, 43, "Input",ExpressionUUID->"7fbcd074-01f7-4a6e-a5fc-cf058d23a852"],
Cell[352289, 10368, 719, 18, 34, "Output",ExpressionUUID->"24cabcc0-18ab-4b7e-a6b2-366d5d01a3c7"]
}, Open  ]],
Cell[353023, 10389, 158, 3, 31, "Text",ExpressionUUID->"4ca83717-0af6-482d-8663-a133f627823d"],
Cell[CellGroupData[{
Cell[353206, 10396, 1103, 30, 46, "Input",ExpressionUUID->"0057d7e3-0ee6-4cac-8f9d-2cf0b957d9fa"],
Cell[354312, 10428, 980, 29, 47, "Output",ExpressionUUID->"fc928da8-a9f3-47fc-9a8c-0206c3d099b6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[355341, 10463, 1031, 22, 43, "Subsubsection",ExpressionUUID->"8c4ad7b7-51f4-4028-b1f3-169632a2a30e"],
Cell[CellGroupData[{
Cell[356397, 10489, 1081, 25, 28, "Input",ExpressionUUID->"8b53e8dd-35f1-461e-9f99-af9b28a53621"],
Cell[357481, 10516, 1017, 19, 33, "Output",ExpressionUUID->"dc37682b-65d4-4677-a2a1-f465fa56f201"]
}, Open  ]],
Cell[CellGroupData[{
Cell[358535, 10540, 2091, 43, 28, "Input",ExpressionUUID->"7751d5b5-23d2-4eb1-aa77-c39fd6362171"],
Cell[360629, 10585, 1889, 56, 47, "Output",ExpressionUUID->"a5e71174-a483-40af-8109-a11b5af7a260"]
}, Open  ]],
Cell[362533, 10644, 167, 3, 31, "Text",ExpressionUUID->"dbf01d14-c877-46c4-895e-55cf718efb13"],
Cell[CellGroupData[{
Cell[362725, 10651, 1291, 34, 99, "Input",ExpressionUUID->"8951659c-367e-4d37-b5cc-78ccbc0e4c70"],
Cell[364019, 10687, 1459, 42, 47, "Output",ExpressionUUID->"21647e4f-17d4-45a2-9421-0da67a3fbc0b"],
Cell[365481, 10731, 1977, 59, 47, "Output",ExpressionUUID->"50f687ea-d1c0-4fa9-aa28-389b9170bbf3"],
Cell[367461, 10792, 2086, 62, 47, "Output",ExpressionUUID->"7abd921a-aedc-46bc-b142-d9e27ac0df96"],
Cell[369550, 10856, 1925, 56, 47, "Output",ExpressionUUID->"0b0fe664-f294-44ba-ba51-d02508d15ca2"]
}, Open  ]],
Cell[371490, 10915, 212, 5, 31, "Text",ExpressionUUID->"bd2f871c-8e41-4ec1-9516-5756e774757c"],
Cell[CellGroupData[{
Cell[371727, 10924, 1053, 29, 28, "Input",ExpressionUUID->"46a1bf4f-a992-4fd1-a3be-aee1ebacaae1"],
Cell[372783, 10955, 249, 4, 31, "Output",ExpressionUUID->"579e3e89-6b7b-477b-baa6-a459209b6838"]
}, Open  ]],
Cell[373047, 10962, 458, 14, 34, "Text",ExpressionUUID->"9fc574e1-aab3-4bf7-a670-d4031e990a61"],
Cell[CellGroupData[{
Cell[373530, 10980, 1056, 30, 43, "Input",ExpressionUUID->"f4ca1ee2-f830-4d83-bcd0-3d455a27d26e"],
Cell[374589, 11012, 848, 24, 47, "Output",ExpressionUUID->"eb16a880-2948-4e9b-bb88-3caf32dcbcde"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[375486, 11042, 995, 21, 43, "Subsubsection",ExpressionUUID->"b807ed5f-c580-4894-ae8a-1e0f9acaaf14"],
Cell[CellGroupData[{
Cell[376506, 11067, 1084, 24, 28, "Input",ExpressionUUID->"3675f044-46cc-4a9b-a141-b87011b51d11"],
Cell[377593, 11093, 228, 4, 31, "Output",ExpressionUUID->"28bf8f27-f886-4ef4-9353-8ce2b658f47d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[377882, 11104, 222, 4, 48, "Subsection",ExpressionUUID->"3b0392c9-37c5-425c-aeb9-e87f08d0a1c5"],
Cell[CellGroupData[{
Cell[378129, 11112, 1000, 21, 43, "Subsubsection",ExpressionUUID->"c531ff94-b027-4328-8eef-14da65bc88cd"],
Cell[CellGroupData[{
Cell[379154, 11137, 1048, 25, 46, "Input",ExpressionUUID->"5d423c42-508e-414b-984b-22250e5a51a4"],
Cell[380205, 11164, 1033, 20, 35, "Output",ExpressionUUID->"0673c938-9d8d-412c-98ee-168eda14c0ff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[381275, 11189, 2184, 45, 46, "Input",ExpressionUUID->"ab6dfaac-aaed-487b-9981-effabd1285d2"],
Cell[383462, 11236, 2749, 54, 47, "Output",ExpressionUUID->"934af99a-2e3f-4f80-af49-b589d4fe4bdc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[386248, 11295, 475, 12, 28, "Input",ExpressionUUID->"05f121c4-5553-4470-a152-251fadc8200c"],
Cell[386726, 11309, 1577, 46, 47, "Output",ExpressionUUID->"3af83756-5600-4a0b-b957-50043706dda8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[388352, 11361, 965, 20, 43, "Subsubsection",ExpressionUUID->"8783d094-e0ad-48cd-ba40-4b8bcb57c6a1"],
Cell[CellGroupData[{
Cell[389342, 11385, 977, 23, 28, "Input",ExpressionUUID->"835d60ee-d2fb-4f13-b96c-68831bcb76d0"],
Cell[390322, 11410, 881, 14, 31, "Output",ExpressionUUID->"49663f6e-9306-4200-944c-be7cf42866df"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[391252, 11430, 1088, 22, 43, "Subsubsection",ExpressionUUID->"804b19ce-aa0a-4368-9294-c342160565e6"],
Cell[CellGroupData[{
Cell[392365, 11456, 1308, 30, 46, "Input",ExpressionUUID->"9c2a680f-2ac1-4246-9fa4-eb432282f905"],
Cell[393676, 11488, 1082, 20, 35, "Output",ExpressionUUID->"4e88a0a3-cd06-4307-9b3f-fb3f197e992e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[394795, 11513, 2294, 46, 46, "Input",ExpressionUUID->"66da8dc5-9d33-4401-bae6-54438f682241"],
Cell[397092, 11561, 3633, 80, 47, "Output",ExpressionUUID->"d4dfc954-53c2-4453-9b2a-8c1dd1fb1627"]
}, Open  ]],
Cell[CellGroupData[{
Cell[400762, 11646, 486, 11, 28, "Input",ExpressionUUID->"1052d884-80bd-4421-be3a-ba7f1e7694bf"],
Cell[401251, 11659, 1131, 35, 47, "Output",ExpressionUUID->"9bbdae13-9024-4448-b02f-9ce8abeacb79"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[402431, 11700, 1043, 21, 43, "Subsubsection",ExpressionUUID->"c786eb0f-7b04-46b7-9b16-3f92823fe7b6"],
Cell[CellGroupData[{
Cell[403499, 11725, 1162, 25, 28, "Input",ExpressionUUID->"de8ca1f8-a496-4391-8e26-196751ed8803"],
Cell[404664, 11752, 252, 4, 31, "Output",ExpressionUUID->"a5bf199d-117a-4ae1-bb5c-869f61c17342"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[404977, 11763, 272, 4, 48, "Subsection",ExpressionUUID->"d87a0269-8c47-4882-af37-0d8c4e3dcc6a"],
Cell[CellGroupData[{
Cell[405274, 11771, 1059, 21, 43, "Subsubsection",ExpressionUUID->"faf07641-9a93-4a5d-ad46-861aa497d317"],
Cell[CellGroupData[{
Cell[406358, 11796, 1119, 26, 28, "Input",ExpressionUUID->"8cbeece2-a52b-4571-be53-e91e8f69599f"],
Cell[407480, 11824, 1120, 21, 35, "Output",ExpressionUUID->"05d9ca6a-4bfa-496b-94c4-428479e989ef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[408637, 11850, 2050, 42, 28, "Input",ExpressionUUID->"faf0d25f-a858-4e3b-bb37-7c2283860860"],
Cell[410690, 11894, 3980, 90, 82, "Output",ExpressionUUID->"c1c56609-06cf-4290-a574-a5bdefa6faf7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[414707, 11989, 443, 12, 43, "Input",ExpressionUUID->"301ddff8-e1f4-410d-a3f6-129f5ccf5cf6"],
Cell[415153, 12003, 1619, 49, 47, "Output",ExpressionUUID->"457dbba1-d78e-4d07-8897-0b4b1096086e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[416821, 12058, 1066, 21, 43, "Subsubsection",ExpressionUUID->"07766a18-06b7-4e62-8c7c-af5ca549940e"],
Cell[CellGroupData[{
Cell[417912, 12083, 1140, 25, 28, "Input",ExpressionUUID->"793ff2d9-2082-4f10-98c1-b6aec5ebc36e"],
Cell[419055, 12110, 977, 15, 31, "Output",ExpressionUUID->"c303ecec-e5a0-42b9-8461-253bd0e00bd0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[420081, 12131, 1186, 23, 43, "Subsubsection",ExpressionUUID->"47f0a6de-50c9-4d73-ab5f-89405ad4ca1e"],
Cell[CellGroupData[{
Cell[421292, 12158, 1279, 28, 28, "Input",ExpressionUUID->"58e0b337-0269-4491-8d9f-dd2189202d55"],
Cell[422574, 12188, 1180, 22, 35, "Output",ExpressionUUID->"fb46e30a-7343-49f6-89ea-ee88353ae9d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[423791, 12215, 2199, 45, 64, "Input",ExpressionUUID->"b3c0486c-6764-4d08-97f8-c82263f5c875"],
Cell[425993, 12262, 3742, 87, 47, "Output",ExpressionUUID->"961fc5f3-3a0d-4498-8907-bf514ff0b5a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[429772, 12354, 458, 12, 43, "Input",ExpressionUUID->"fcd1de60-e655-4420-9b09-ddf5004ff866"],
Cell[430233, 12368, 2084, 65, 69, "Output",ExpressionUUID->"de5ce712-7256-4c14-883e-31b59c3f4dbe"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[432366, 12439, 1156, 23, 43, "Subsubsection",ExpressionUUID->"40b28c9e-f179-4b72-83f9-13461c7e4c9d"],
Cell[CellGroupData[{
Cell[433547, 12466, 1378, 29, 28, "Input",ExpressionUUID->"58b0a008-5d73-4387-a8e4-bb09f93f2722"],
Cell[434928, 12497, 534, 13, 35, "Output",ExpressionUUID->"eb66418b-fa33-4451-948f-03ae8ac18975"]
}, Open  ]],
Cell[CellGroupData[{
Cell[435499, 12515, 2250, 46, 64, "Input",ExpressionUUID->"7c3a6615-45c3-4453-9bb9-6f1c9952ef55"],
Cell[437752, 12563, 3747, 87, 47, "Output",ExpressionUUID->"3db1d59c-19af-49ef-8cde-03f8900af4b8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[441536, 12655, 458, 12, 43, "Input",ExpressionUUID->"568ecd88-57f3-4593-b18a-56e28676475f"],
Cell[441997, 12669, 1453, 45, 47, "Output",ExpressionUUID->"2c5b629e-9741-490e-ac6b-57bff8f4c11b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[443511, 12721, 325, 5, 48, "Subsection",ExpressionUUID->"b83fcc4c-da77-45ff-9751-7986841d0ed9"],
Cell[CellGroupData[{
Cell[443861, 12730, 1080, 21, 43, "Subsubsection",ExpressionUUID->"3a08dd41-6fab-44b8-b810-42d0e5074061"],
Cell[CellGroupData[{
Cell[444966, 12755, 1239, 28, 28, "Input",ExpressionUUID->"cd382717-e8fc-4c99-9b9a-ff24d4ca6707"],
Cell[446208, 12785, 1252, 22, 35, "Output",ExpressionUUID->"5c0c9750-5591-4615-a797-fd7e2cb478ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[447497, 12812, 2247, 47, 64, "Input",ExpressionUUID->"ad80cc8a-fba5-465e-b0bc-6e4906ba9685"],
Cell[449747, 12861, 3404, 75, 35, "Output",ExpressionUUID->"f48cd31e-ae9f-4517-bdab-85b69ef80d2a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[453188, 12941, 498, 13, 43, "Input",ExpressionUUID->"76966351-76e7-42be-b76a-3a7bbd9d1152"],
Cell[453689, 12956, 1131, 36, 35, "Output",ExpressionUUID->"2fd92fe5-45e0-4367-a4bf-64e68f6af476"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[454869, 12998, 1169, 23, 43, "Subsubsection",ExpressionUUID->"bcc76ae7-1700-43f3-8895-33e881e68e46"],
Cell[CellGroupData[{
Cell[456063, 13025, 1236, 28, 28, "Input",ExpressionUUID->"c193bb6a-3e3c-447a-bd3c-b5e2971c7049"],
Cell[457302, 13055, 1297, 23, 35, "Output",ExpressionUUID->"4f4b10c8-c2c8-4643-9f5d-4b81617e37b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[458636, 13083, 664, 20, 28, "Input",ExpressionUUID->"5e6e4bcc-c987-45c4-b76d-2d3240b011f0"],
Cell[459303, 13105, 668, 18, 47, "Output",ExpressionUUID->"fc94eb81-a413-458d-a4d4-6cd4689dce64"]
}, Open  ]],
Cell[CellGroupData[{
Cell[460008, 13128, 2296, 47, 64, "Input",ExpressionUUID->"5688874a-b0a9-4fcd-b2cf-9de8d0a7c925"],
Cell[462307, 13177, 3438, 75, 35, "Output",ExpressionUUID->"47786390-357a-4f8f-b8bf-94524639a63f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[465782, 13257, 474, 13, 43, "Input",ExpressionUUID->"92128bca-55cc-4c34-a2fa-41e6e6be5889"],
Cell[466259, 13272, 1132, 36, 35, "Output",ExpressionUUID->"900ab4df-643b-4044-8c37-67c0809ede8c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[467440, 13314, 1317, 26, 43, "Subsubsection",ExpressionUUID->"7f8f7918-5b06-4ab6-b070-3638586c96d1"],
Cell[CellGroupData[{
Cell[468782, 13344, 1455, 32, 28, "Input",ExpressionUUID->"d966252d-2132-4ebf-9801-9243cd86a1c4"],
Cell[470240, 13378, 1350, 24, 35, "Output",ExpressionUUID->"ab76ae1b-1b7c-4297-a62f-803d3bbb1906"]
}, Open  ]],
Cell[CellGroupData[{
Cell[471627, 13407, 713, 21, 28, "Input",ExpressionUUID->"44a1cfd4-3da6-4410-a8ec-f3a770434949"],
Cell[472343, 13430, 659, 18, 47, "Output",ExpressionUUID->"c898ce7d-51b6-407b-8591-53b1556574a3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[473039, 13453, 2411, 49, 64, "Input",ExpressionUUID->"193e9952-d8e7-4a47-9177-a15c90f2df4e"],
Cell[475453, 13504, 3966, 89, 69, "Output",ExpressionUUID->"8abc9867-3ee0-4eda-91df-b18b9b5dbdd1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[479456, 13598, 488, 13, 43, "Input",ExpressionUUID->"bc30345a-c979-4e39-9587-1b05ce96db95"],
Cell[479947, 13613, 2244, 68, 82, "Output",ExpressionUUID->"d7b08d69-9c98-4db7-97f2-11d0167267df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[482228, 13686, 2222, 60, 61, "Input",ExpressionUUID->"e1033dec-0a8d-47bf-8edc-1858b60e28ae"],
Cell[484453, 13748, 788, 23, 35, "Output",ExpressionUUID->"6885896e-572f-4730-8dc0-d0a0d61ab28a"],
Cell[485244, 13773, 854, 24, 35, "Output",ExpressionUUID->"7f78bc54-b93d-4e04-94a7-13d1bdfb5c73"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[486147, 13803, 1284, 25, 43, "Subsubsection",ExpressionUUID->"4a17fa32-ae97-467b-9112-b8bdc680b814"],
Cell[CellGroupData[{
Cell[487456, 13832, 1446, 31, 28, "Input",ExpressionUUID->"99ae53e4-7b30-4be6-bdd9-e83a5966b8fe"],
Cell[488905, 13865, 668, 14, 35, "Output",ExpressionUUID->"17ebe046-70f9-45a7-9a3c-67d70fe03d33"]
}, Open  ]],
Cell[CellGroupData[{
Cell[489610, 13884, 714, 21, 28, "Input",ExpressionUUID->"509ccf7c-18ad-4cfe-8fb5-21104ee2801e"],
Cell[490327, 13907, 664, 18, 47, "Output",ExpressionUUID->"d04f9c77-4086-4768-b520-ed725a5d4e8d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[491028, 13930, 2464, 50, 64, "Input",ExpressionUUID->"10b4f5ee-6ece-4cb2-9ce4-0f9e0b874785"],
Cell[493495, 13982, 4006, 89, 69, "Output",ExpressionUUID->"20ecf809-345d-4cba-80cc-b8ebac1050e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[497538, 14076, 525, 14, 43, "Input",ExpressionUUID->"17e40edf-df04-4c40-929c-3d8e4ddf7360"],
Cell[498066, 14092, 2235, 68, 82, "Output",ExpressionUUID->"a28a4d04-1ad3-4b1d-a926-4278bbf8fc7b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[500362, 14167, 376, 6, 48, "Subsection",ExpressionUUID->"ebf7613c-8b87-4d0e-b9bc-c55c760bdc06"],
Cell[CellGroupData[{
Cell[500763, 14177, 805, 19, 82, "Input",ExpressionUUID->"31056676-9f5b-42df-8e2b-4db0ecfbc0e2"],
Cell[501571, 14198, 226, 4, 31, "Output",ExpressionUUID->"9267fadf-1c59-4326-a3e7-3713fe7169a7"],
Cell[501800, 14204, 320, 7, 32, "Output",ExpressionUUID->"72edb5a3-fc84-42da-bdab-effb6f043cf9"],
Cell[502123, 14213, 320, 7, 32, "Output",ExpressionUUID->"375571cc-bb46-45c4-9e74-c0c486887190"],
Cell[502446, 14222, 330, 7, 32, "Output",ExpressionUUID->"4f712a39-dab1-4d9f-8790-be05dda74b08"]
}, Open  ]],
Cell[CellGroupData[{
Cell[502813, 14234, 1167, 23, 43, "Subsubsection",ExpressionUUID->"1698e1df-cd47-4a52-9cb7-f181ec7c2a77"],
Cell[CellGroupData[{
Cell[504005, 14261, 1258, 27, 28, "Input",ExpressionUUID->"ec3e762f-a54c-4257-ac55-d0a1c1a824c2"],
Cell[505266, 14290, 1309, 23, 35, "Output",ExpressionUUID->"f48d177f-e037-4cae-8678-4083911563d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[506612, 14318, 780, 20, 28, "Input",ExpressionUUID->"d4f4087d-d15c-4a79-8a7e-e7b2005ef851"],
Cell[507395, 14340, 824, 20, 47, "Output",ExpressionUUID->"38284d3a-d573-425c-9911-f8935a101e66"]
}, Open  ]],
Cell[CellGroupData[{
Cell[508256, 14365, 2224, 44, 46, "Input",ExpressionUUID->"1d329e5e-038b-4cd8-a902-de1a81dfcd25"],
Cell[510483, 14411, 3779, 81, 82, "Output",ExpressionUUID->"c29f4ab9-fbb0-45f7-82e8-b0c1abd2ccfd"]
}, Open  ]],
Cell[514277, 14495, 181, 3, 31, "Text",ExpressionUUID->"ccba98dc-7336-4b00-be34-7d83a2b099bb"],
Cell[CellGroupData[{
Cell[514483, 14502, 489, 13, 43, "Input",ExpressionUUID->"2d396016-85b5-4b9a-a10e-6c3d6ce1bd69"],
Cell[514975, 14517, 1508, 43, 47, "Output",ExpressionUUID->"ef257590-cba0-441b-bb42-85210313999f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[516532, 14566, 1176, 22, 43, "Subsubsection",ExpressionUUID->"1646f0f4-e607-4c0a-bdbb-38375121e330"],
Cell[CellGroupData[{
Cell[517733, 14592, 1257, 27, 28, "Input",ExpressionUUID->"51354e41-36bc-43e8-a0a4-4de8466d6d60"],
Cell[518993, 14621, 1332, 23, 35, "Output",ExpressionUUID->"99ad68ee-e54a-490b-9492-514ff85a50e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[520362, 14649, 807, 21, 28, "Input",ExpressionUUID->"cdacac37-df69-4ce4-902c-661ba0c88683"],
Cell[521172, 14672, 857, 20, 47, "Output",ExpressionUUID->"828b4464-69b4-46fe-a21f-6c7cb3e96478"]
}, Open  ]],
Cell[522044, 14695, 173, 3, 31, "Text",ExpressionUUID->"1a289538-26e4-4c45-9f21-2461f5f3c0e6"],
Cell[CellGroupData[{
Cell[522242, 14702, 2277, 45, 46, "Input",ExpressionUUID->"e35179e2-85f8-48a4-a352-cfad80f92a73"],
Cell[524522, 14749, 3804, 82, 82, "Output",ExpressionUUID->"e84b49bb-787c-4e31-a283-c284cb58c45f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[528363, 14836, 464, 12, 43, "Input",ExpressionUUID->"5a225426-f0a5-45ca-a89a-de93c3053669"],
Cell[528830, 14850, 1538, 44, 47, "Output",ExpressionUUID->"dea45d08-2da8-4eb2-9450-e846a021057a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[530417, 14900, 1249, 24, 43, "Subsubsection",ExpressionUUID->"d5633324-4312-4fb6-9367-783e6b3cb840"],
Cell[CellGroupData[{
Cell[531691, 14928, 1422, 30, 28, "Input",ExpressionUUID->"56f8de1e-75b0-4dfa-9fc5-2c328c4185c6"],
Cell[533116, 14960, 1427, 24, 35, "Output",ExpressionUUID->"e7776399-e40d-4a16-b842-b61a06a3231c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[534580, 14989, 878, 22, 28, "Input",ExpressionUUID->"0cf41f94-2b42-4425-abc0-5ab8a9d9302e"],
Cell[535461, 15013, 891, 20, 47, "Output",ExpressionUUID->"9a0a70df-738e-4e3d-8548-624a8e8386c8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[536389, 15038, 2438, 47, 64, "Input",ExpressionUUID->"b4218e53-9d50-4b04-87ca-0c1a3a216c59"],
Cell[538830, 15087, 4243, 94, 82, "Output",ExpressionUUID->"4b4bfce2-9822-4166-8d39-e1a491f3b766"]
}, Open  ]],
Cell[CellGroupData[{
Cell[543110, 15186, 475, 12, 28, "Input",ExpressionUUID->"ccabbcdd-df30-4ccb-9739-89d583df5e00"],
Cell[543588, 15200, 2569, 72, 69, "Output",ExpressionUUID->"a3365308-466e-4025-ae2b-ab0de87c3a16"]
}, Open  ]],
Cell[CellGroupData[{
Cell[546194, 15277, 404, 10, 28, "Input",ExpressionUUID->"f37f0889-e40e-4bac-9251-14e856ab8070"],
Cell[546601, 15289, 1957, 56, 47, "Output",ExpressionUUID->"2bc3dfa9-0ba3-41a5-8968-ad9893a941ab"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[548607, 15351, 1296, 25, 43, "Subsubsection",ExpressionUUID->"4d3befd7-0893-4e86-8375-e067719634f6"],
Cell[CellGroupData[{
Cell[549928, 15380, 1465, 30, 28, "Input",ExpressionUUID->"80b49b00-5c56-44f2-af80-ca7af7e60e66"],
Cell[551396, 15412, 525, 9, 31, "Output",ExpressionUUID->"5c501d62-755a-4622-83f4-e71a962c784b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[551982, 15428, 424, 6, 48, "Subsection",ExpressionUUID->"a312ecdf-2e9e-4691-bf25-858fb9dbe1bc"],
Cell[CellGroupData[{
Cell[552431, 15438, 850, 20, 82, "Input",ExpressionUUID->"57d14f09-badc-416b-9750-c2c39c2ba044"],
Cell[553284, 15460, 206, 4, 31, "Output",ExpressionUUID->"f335476d-3fec-437c-b499-1b8253236620"],
Cell[553493, 15466, 310, 7, 32, "Output",ExpressionUUID->"0ba69f8b-28d6-4251-8b57-ead5ccc7cefb"],
Cell[553806, 15475, 310, 7, 32, "Output",ExpressionUUID->"ba8e7ff0-35f9-4f8e-a0c1-af8f52b8c20a"],
Cell[554119, 15484, 326, 8, 32, "Output",ExpressionUUID->"9b9dc520-41a5-4f71-831c-1754f34a5fbf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[554482, 15497, 1139, 21, 43, "Subsubsection",ExpressionUUID->"f6a2a850-ea74-48e5-a853-311370aa35bd"],
Cell[CellGroupData[{
Cell[555646, 15522, 1310, 28, 28, "Input",ExpressionUUID->"bbe4a96f-b46d-4f74-94aa-8bbb6110a01f"],
Cell[556959, 15552, 1398, 25, 35, "Output",ExpressionUUID->"ea4d96c0-f087-4b1e-996e-582efd2ede80"]
}, Open  ]],
Cell[CellGroupData[{
Cell[558394, 15582, 808, 21, 28, "Input",ExpressionUUID->"90e8488b-a2eb-4433-b363-7a526eea0e60"],
Cell[559205, 15605, 853, 21, 47, "Output",ExpressionUUID->"5c53cd87-35e4-4537-9b73-c3a4d7402b06"]
}, Open  ]],
Cell[560073, 15629, 175, 3, 31, "Text",ExpressionUUID->"dcbe54f6-4739-4023-940c-aad6418244f4"],
Cell[CellGroupData[{
Cell[560273, 15636, 1006, 28, 46, "Input",ExpressionUUID->"ad702f9a-b830-40ee-b5b3-9e295240efba"],
Cell[561282, 15666, 2030, 57, 69, "Output",ExpressionUUID->"682f7fa6-1d84-4dc4-a9db-5d5c5799e0d2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[563349, 15728, 439, 11, 28, "Input",ExpressionUUID->"e16b8bd3-6aa7-485e-a642-6d364db30b76"],
Cell[563791, 15741, 4542, 126, 139, "Output",ExpressionUUID->"0aba25bd-390b-4e6f-82a9-d675e3d9121d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[568370, 15872, 832, 25, 78, "Input",ExpressionUUID->"08a0ae00-1a31-4ec4-aae5-56821839b1cd"],
Cell[569205, 15899, 2091, 59, 69, "Output",ExpressionUUID->"f18b5aa4-32c7-468c-b8ee-68aac3d500c8"],
Cell[571299, 15960, 2035, 57, 69, "Output",ExpressionUUID->"53ee16b3-d2ee-4104-8782-ec496a7da6d1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[573383, 16023, 1228, 23, 43, "Subsubsection",ExpressionUUID->"65b01fb0-8609-4ae2-bb78-4103cc199147"],
Cell[CellGroupData[{
Cell[574636, 16050, 1311, 28, 28, "Input",ExpressionUUID->"72f4cb01-3ccf-4264-a824-3b00cb20982a"],
Cell[575950, 16080, 1105, 17, 31, "Output",ExpressionUUID->"90a3dc12-45ad-4166-942b-b223807678a2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[577092, 16102, 833, 21, 28, "Input",ExpressionUUID->"1829f10e-2f82-490a-b861-fa08f66f1295"],
Cell[577928, 16125, 378, 7, 31, "Output",ExpressionUUID->"783e9e85-3c94-43a6-992c-b4fd5f96fdc9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[578355, 16138, 1297, 24, 43, "Subsubsection",ExpressionUUID->"6dc64998-3398-4b8b-b918-26da8128200b"],
Cell[CellGroupData[{
Cell[579677, 16166, 1472, 30, 28, "Input",ExpressionUUID->"78bfa249-4d8f-406f-8217-db58ea28c615"],
Cell[581152, 16198, 1389, 25, 35, "Output",ExpressionUUID->"372451f3-ddca-4a14-b3a3-480bde1671cd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[582578, 16228, 878, 22, 28, "Input",ExpressionUUID->"5a7db753-570b-4aa3-98a6-e4021acfc11b"],
Cell[583459, 16252, 783, 19, 47, "Output",ExpressionUUID->"86a4a278-1269-475c-9968-e256fe542016"]
}, Open  ]],
Cell[CellGroupData[{
Cell[584279, 16276, 1098, 29, 64, "Input",ExpressionUUID->"52f41358-7f47-4c48-b95c-b4b9457559f0"],
Cell[585380, 16307, 1915, 52, 69, "Output",ExpressionUUID->"65431ce0-1137-4162-8d59-902d5348693f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[587332, 16364, 462, 11, 28, "Input",ExpressionUUID->"de2a01c7-480d-430c-9bea-7085fba3461c"],
Cell[587797, 16377, 4368, 119, 126, "Output",ExpressionUUID->"ecd44780-102f-405b-b193-45ef0dd3572f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[592202, 16501, 784, 22, 61, "Input",ExpressionUUID->"8dbfccfa-9d62-4459-ab34-1b2d23273188"],
Cell[592989, 16525, 2039, 58, 69, "Output",ExpressionUUID->"28282aea-6690-415f-a9b6-1d080bde1a7a"],
Cell[595031, 16585, 1355, 36, 47, "Output",ExpressionUUID->"0d42f576-5087-48d4-8f0c-aa4acbb38cc2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[596435, 16627, 1265, 24, 43, "Subsubsection",ExpressionUUID->"5afa1625-90d0-405e-9bee-27b06197c152"],
Cell[CellGroupData[{
Cell[597725, 16655, 1517, 31, 28, "Input",ExpressionUUID->"ca78f29a-0361-406c-a7a8-0d9c192cdf20"],
Cell[599245, 16688, 471, 8, 31, "Output",ExpressionUUID->"591eb4d5-1489-400c-b8b5-7a936e74b9a0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[599753, 16701, 657, 19, 28, "Input",ExpressionUUID->"34fb67a7-8f40-4608-a997-23580f21934a"],
Cell[600413, 16722, 204, 4, 31, "Output",ExpressionUUID->"558f80e3-aba5-4553-aeb0-15fb9da47117"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[600678, 16733, 477, 7, 48, "Subsection",ExpressionUUID->"f41ba55f-b5e3-4b73-83f9-2b5ab5cb4f3b"],
Cell[CellGroupData[{
Cell[601180, 16744, 898, 20, 82, "Input",ExpressionUUID->"424de22c-2a7e-4aeb-bc59-eb0c8093c7a3"],
Cell[602081, 16766, 175, 3, 31, "Output",ExpressionUUID->"2510a1f8-8efe-4a1f-87b7-f0d0e3eaa3ac"],
Cell[602259, 16771, 295, 7, 32, "Output",ExpressionUUID->"4cca9449-d80e-4233-b780-d0ed69e554a1"],
Cell[602557, 16780, 297, 7, 32, "Output",ExpressionUUID->"973c1571-7805-4401-a0a5-d298dc9491b8"],
Cell[602857, 16789, 309, 7, 32, "Output",ExpressionUUID->"ce6b7b9c-727c-4b6a-88f4-8cd621f571a7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[603203, 16801, 1190, 22, 43, "Subsubsection",ExpressionUUID->"52951e21-b518-4101-b1a7-67c6041b8391"],
Cell[CellGroupData[{
Cell[604418, 16827, 1362, 29, 28, "Input",ExpressionUUID->"93dc126a-ebb0-48d2-bc17-f880a57580d0"],
Cell[605783, 16858, 1433, 26, 35, "Output",ExpressionUUID->"0f581986-0d70-4349-924e-5cd078566ac5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[607253, 16889, 808, 21, 28, "Input",ExpressionUUID->"61713372-5ec3-421b-abc6-97b11aefd969"],
Cell[608064, 16912, 724, 17, 35, "Output",ExpressionUUID->"4d3c5206-debb-472e-bf99-bcb6622f47e9"]
}, Open  ]],
Cell[608803, 16932, 204, 3, 31, "Text",ExpressionUUID->"4021b38e-18b8-4177-a4cb-7e7a54489891"],
Cell[CellGroupData[{
Cell[609032, 16939, 1008, 28, 46, "Input",ExpressionUUID->"a438d6b4-a745-4ea6-bfb3-ed5503ec57c7"],
Cell[610043, 16969, 839, 23, 47, "Output",ExpressionUUID->"c5f2b932-c872-48c9-96c2-32930a7ee2a6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[610931, 16998, 1278, 24, 43, "Subsubsection",ExpressionUUID->"8929fcba-950d-4a68-b317-07040c1ce3f1"],
Cell[CellGroupData[{
Cell[612234, 17026, 1359, 28, 28, "Input",ExpressionUUID->"97d73e70-79e2-4503-bdbb-d689ea8be253"],
Cell[613596, 17056, 1127, 17, 31, "Output",ExpressionUUID->"4767637a-31fb-4e95-b5a4-a6a6262faf66"]
}, Open  ]],
Cell[CellGroupData[{
Cell[614760, 17078, 833, 21, 28, "Input",ExpressionUUID->"23c3d6ba-dab2-417e-959e-972926c41f46"],
Cell[615596, 17101, 378, 7, 31, "Output",ExpressionUUID->"83842092-257c-4c3b-bd1d-7e7d116d6ad2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[616023, 17114, 1349, 25, 43, "Subsubsection",ExpressionUUID->"5268f4f4-8cc4-4103-ba27-8efbe1555b10"],
Cell[CellGroupData[{
Cell[617397, 17143, 1522, 31, 28, "Input",ExpressionUUID->"0849aba0-7a0a-4554-b15a-d7aaf4593c5f"],
Cell[618922, 17176, 1396, 26, 35, "Output",ExpressionUUID->"6bd1f076-442e-4bed-881c-49c2cc2d9a33"]
}, Open  ]],
Cell[CellGroupData[{
Cell[620355, 17207, 878, 22, 28, "Input",ExpressionUUID->"59aee428-297f-4fb0-9d9f-bfe44c4af50d"],
Cell[621236, 17231, 655, 16, 35, "Output",ExpressionUUID->"99e46275-f438-47ba-9812-05eaf5efd338"]
}, Open  ]],
Cell[621906, 17250, 172, 3, 31, "Text",ExpressionUUID->"03f063b5-61dc-4950-905c-62843bbbd8bd"],
Cell[CellGroupData[{
Cell[622103, 17257, 1096, 29, 64, "Input",ExpressionUUID->"71899f8b-5d95-4ee1-98f0-85f7d1ce97fc"],
Cell[623202, 17288, 2111, 60, 69, "Output",ExpressionUUID->"48430f7d-9283-436c-8608-7279459a4d1d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[625362, 17354, 1312, 24, 43, "Subsubsection",ExpressionUUID->"e56fb227-c26c-4329-9597-a965b4acb35b"],
Cell[CellGroupData[{
Cell[626699, 17382, 1563, 31, 28, "Input",ExpressionUUID->"6864941f-fdbf-4c52-96bd-78169c7acf16"],
Cell[628265, 17415, 706, 16, 35, "Output",ExpressionUUID->"38d86322-69e0-4fe5-9480-e536e173e8cb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[629008, 17436, 657, 19, 28, "Input",ExpressionUUID->"d4750992-b5d2-4593-9552-7579227a68fd"],
Cell[629668, 17457, 487, 14, 35, "Output",ExpressionUUID->"bd8c573f-cc03-476d-9a71-b3043588775f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[630192, 17476, 1097, 29, 64, "Input",ExpressionUUID->"f9f67476-f756-4726-8e12-3306ab65997f"],
Cell[631292, 17507, 1389, 39, 47, "Output",ExpressionUUID->"e8ebe08e-de1d-4245-829c-aa6a1d55b6d8"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[632742, 17553, 528, 8, 48, "Subsection",ExpressionUUID->"3a766f52-a545-4265-8680-4b4e01ca6b5f"],
Cell[633273, 17563, 536, 12, 28, "Input",ExpressionUUID->"bc312f8e-461e-43d7-b865-c4ee016ffbd1"],
Cell[CellGroupData[{
Cell[633834, 17579, 1241, 23, 43, "Subsubsection",ExpressionUUID->"514aa1bd-1d49-420e-bf82-41067651f0c7"],
Cell[CellGroupData[{
Cell[635100, 17606, 1408, 29, 28, "Input",ExpressionUUID->"f37d912e-b743-44f1-bee7-3f7e7d244e1a"],
Cell[636511, 17637, 1463, 26, 35, "Output",ExpressionUUID->"1506dcb2-d435-45e0-846b-dfe6bf0f21df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[638011, 17668, 808, 21, 28, "Input",ExpressionUUID->"1f1973d3-34e9-43de-bd9f-bdec668f1424"],
Cell[638822, 17691, 678, 16, 34, "Output",ExpressionUUID->"774cd073-38de-41f2-b81e-ed5bac9147a3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[639549, 17713, 1324, 24, 43, "Subsubsection",ExpressionUUID->"b49b43e7-4cc2-44da-86d7-b58635897784"],
Cell[CellGroupData[{
Cell[640898, 17741, 1413, 29, 28, "Input",ExpressionUUID->"524ac870-200a-4a76-a262-9ecb94da7e76"],
Cell[642314, 17772, 1347, 25, 35, "Output",ExpressionUUID->"3d1a3ad5-74a5-427b-911e-90f3890a7609"]
}, Open  ]],
Cell[CellGroupData[{
Cell[643698, 17802, 833, 21, 28, "Input",ExpressionUUID->"8d6e70d9-74e6-4199-87c9-3b4a970884a0"],
Cell[644534, 17825, 645, 16, 34, "Output",ExpressionUUID->"0ef1fd42-99c0-4ab1-b5f8-737ace7de893"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[645228, 17847, 1401, 26, 43, "Subsubsection",ExpressionUUID->"1d32753d-bb3d-4090-bc80-3cb705e54287"],
Cell[CellGroupData[{
Cell[646654, 17877, 1573, 32, 28, "Input",ExpressionUUID->"fae46984-be5b-49e4-8245-a83b559249ca"],
Cell[648230, 17911, 1407, 26, 35, "Output",ExpressionUUID->"4d794962-abad-4265-bc81-429a3db650aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[649674, 17942, 878, 22, 28, "Input",ExpressionUUID->"a15b7ca2-4d94-43c3-ad03-2bc1361ed0e4"],
Cell[650555, 17966, 637, 15, 34, "Output",ExpressionUUID->"e364c79e-7ee1-4376-bf8b-de2dfac58c4c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[651241, 17987, 776, 19, 43, "Subsubsection",ExpressionUUID->"8f4db47d-92b1-4b3f-ba4a-0924502aa721"],
Cell[CellGroupData[{
Cell[652042, 18010, 1617, 32, 28, "Input",ExpressionUUID->"019591e5-c60d-402d-9729-f618d6d7a367"],
Cell[653662, 18044, 497, 8, 31, "Output",ExpressionUUID->"9d1bc47e-bd9a-413d-9a33-1e6fdad4f7f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[654196, 18057, 657, 19, 28, "Input",ExpressionUUID->"b7d998a7-afbf-46c4-a5b6-87282b5f9bae"],
Cell[654856, 18078, 225, 4, 31, "Output",ExpressionUUID->"3a803225-a29a-4d6b-b5af-ec3b65ceb405"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


